Constructing d-log integrands and computing master integrals for three-loop four-particle scattering

We compute all master integrals for massless three-loop four-particle scattering amplitudes required for processes like di-jet or di-photon production at the LHC. We present our result in terms of a Laurent expansion of the integrals in the dimensional regulator up to 8$^{\text{th}}$ power, with coefficients expressed in terms of harmonic polylogarithms. As a basis of master integrals we choose integrals with integrands that only have logarithmic poles - called $d$log forms. This choice greatly facilitates the subsequent computation via the method of differential equations. We detail how this basis is obtained via an improved algorithm originally developed by one of the authors. We provide a public implementation of this algorithm. We explain how the algorithm is naturally applied in the context of unitarity. In addition, we classify our $d$log forms according to their soft and collinear properties.

==> anc/Basis.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{ep^6*s13*J[A, {0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*J[A, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[A, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*J[A, {0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[A, {0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*s13*J[A, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12^2*J[A, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*s13*J[A, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*J[A, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[A, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  ep^6*s12*J[A, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[A, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[A, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s12*s13*J[A, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]), 
  ep^6*s12^2*J[A, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12^2*J[A, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*s13*J[A, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]), 
  ep^6*s12^2*J[A, {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12^2*J[A, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  ep^6*s12^2*J[A, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}], 
  ep^6*s12^2*s13*J[A, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12^2*s13*J[A, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*J[A, {1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[A, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12^2*J[A, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[A, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[A, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}], 
  -(ep^6*s12^2*J[A, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*s13*J[A, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[A, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[A, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}] + 
   ep^6*s12*J[A, {1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[A, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0}] + 
   ep^6*s12*s13*J[A, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12*J[A, {1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12^2*J[A, {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[A, {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[A, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 0, 0, 0}], 
  -(ep^6*s12^3*J[A, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12^3*J[A, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12^3*J[A, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}]), 
  ep^6*s12^2*J[A, {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[A, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12^2*J[A, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12^3*J[A, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12^2*s13*J[A, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[A, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] - 
   ep^6*s12^2*J[A, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1}], 
  -(ep^6*s12^3*J[A, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}]), 
  -(ep^6*s12^2*J[A, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*s13*J[A, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[A, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[A, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12^3*J[A, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}], 
  -(ep^3*s12*J[A, {0, 2, 0, 0, 1, 0, 0, 2, 2, 0, 0, 0, 0, 0, 0}])}, 
 {-(ep^6*s12*J[B, {0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s12*J[B, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[B, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s13*J[B, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*s13*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12^2*s13*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}]) + 
   ep^6*s12*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  ep^6*s13*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[B, {0, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[B, {0, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0}] - 
   ep^6*s12*s13*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s12*J[B, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[B, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s12*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s13*J[B, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*s13*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}], 
  ep^6*s13*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[B, {0, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*s13*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0}] - 
   ep^6*s12*s13*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  ep^6*s13*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0}] - 
   ep^6*s12*s13*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s13*J[B, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[B, {0, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[B, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*s13*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}], 
  -(ep^6*s13*J[B, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[B, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}], 
  -(ep^6*s13*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}], 
  -(ep^6*s13*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*s13*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s13*J[B, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*s13*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] + 
   ep^6*s12*s13*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}], 
  ep^6*s13*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0}] + 
   ep^6*s12*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0}] - 
   ep^6*s12*s13*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s13*J[B, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}]) + 
   ep^6*s13*J[B, {1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[B, {1, 1, -1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[B, {1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[B, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0}] - 
   ep^6*s12*s13*J[B, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[B, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -2, 0, 0}] + 
   ep^6*s12^3*J[B, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[B, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[B, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 0, 0}], 
  -(ep^6*s13*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}]) + 
   ep^6*s13*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*s13*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[B, {1, 0, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[B, {1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*s13*J[B, {1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12^2*s13*J[B, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[B, {1, 1, -1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[B, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[B, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0}] - 
   ep^6*s12^2*J[B, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[B, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12^3*J[B, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12^2*s13*J[B, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s13*J[B, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}]) + 
   ep^6*s13*J[B, {1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[B, {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[B, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0}] - 
   ep^6*s12*s13*J[B, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[B, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -2, 0, 0}] + 
   ep^6*s12*s13*J[B, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[B, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 0, 0}], 
  -(ep^6*s13*J[B, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}]) + 
   ep^6*s13*J[B, {1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[B, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[B, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[B, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0}] - 
   ep^6*s12*s13*J[B, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s12*J[B, {1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[B, {1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[B, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}], 
  -(ep^6*s12*J[B, {1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[B, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[B, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[B, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s13*J[B, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}]) + 
   ep^6*s13*J[B, {1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[B, {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[B, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0}] - 
   ep^6*s12*s13*J[B, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[B, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -2, 0, 0}] + 
   ep^6*s12*s13*J[B, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[B, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 0, 0}], 
  -(ep^6*s13*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[B, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[B, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s13*J[B, {1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[B, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0}], 
  ep^6*s13*J[B, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[B, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[B, {1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[B, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0}] + 
   ep^6*s12*s13*J[B, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}], 
  -(ep^6*s13*J[B, {0, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*s13*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[B, {1, 1, 1, -1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[B, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0}] + 
   ep^6*s12^2*J[B, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}], 
  ep^6*s13*J[B, {1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[B, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*s13*J[B, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[B, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}], 
  ep^6*s13*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[B, {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*s13*J[B, {1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[B, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, -1, 0, 0, 0}], 
  ep^6*s12^2*J[B, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12^2*J[B, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[B, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[B, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[B, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12^2*J[B, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12^2*s13*J[B, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12^3*J[B, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12^2*s13*J[B, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12^3*J[B, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}], 
  ep^6*s12^2*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}], 
  ep^6*s12^2*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*s13*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  ep^6*s12^2*J[B, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12^2*J[B, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[B, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12^2*J[B, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12^2*J[B, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[B, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*s13*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}]) - 
   ep^6*s12*s13*J[B, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*s13*J[B, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[B, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[B, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[B, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[B, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12^2*J[B, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[B, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12^3*J[B, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12^2*s13*J[B, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  ep^6*s12^2*J[B, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}], 
  -(ep^6*s12*s13*J[B, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}]) - 
   ep^6*s12*s13*J[B, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12^2*J[B, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*J[B, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[B, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12^2*s13*J[B, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12^3*J[B, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12^2*s13*J[B, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12^3*J[B, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}], 
  ep^6*s12^2*J[B, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12^2*J[B, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}], 
  ep^6*s12^2*J[B, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0}], 
  ep^6*s12*s13*J[B, {1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[B, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12^2*s13*J[B, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[B, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*J[B, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1}]}, 
 {-(ep^6*s12*J[C, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[C, {0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[C, {0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[C, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[C, {0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[C, {0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[C, {0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[C, {1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[C, {1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s13*J[C, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[C, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[C, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}]), 
  -(ep^6*s12*J[C, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0}]), 
  ep^6*s12*s13*J[C, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[C, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[C, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12^2*J[C, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12^2*J[C, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12^2*J[C, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*J[C, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}]) - 
   ep^6*s13*J[C, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}], 
  -(ep^6*s13*J[C, {0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[C, {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, -1, 0}], 
  -(ep^6*s12*J[C, {1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[C, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s12*J[C, {0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[C, {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, -1, 0}], 
  -(ep^6*s12*J[C, {1, 0, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[C, {1, 0, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[C, {1, 0, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s12^2*s13*J[C, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[C, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}]) + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[C, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}], 
  -(ep^6*s12^3*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12^2*s13*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12^2*J[C, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}], 
  -(ep^6*s13*J[C, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}]) - 
   ep^6*s12*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 0}] - 
   ep^6*s12*s13*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[C, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12^2*s13*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}], 
  ep^6*s12^2*J[C, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*s13*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[C, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   2*ep^6*s12*s13*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s12*J[C, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}]) + 
   ep^6*s12*J[C, {1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}], 
  ep^6*s12^2*J[C, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   2*ep^6*s12*s13*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s12*J[C, {0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}]) + 
   (ep^6*s12*J[C, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}])/2 + 
   (ep^6*s12*J[C, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0}])/2 + 
   (ep^6*s12*s13*J[C, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}])/2 - 
   (ep^6*s12^2*s13*J[C, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2, 
  ep^6*s12^2*J[C, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}], 
  -(ep^6*s12*J[C, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}]) - 
   ep^6*s12*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, -1, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12^3*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[C, {1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   2*ep^6*s12*s13*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}], 
  -(ep^6*s12*J[C, {0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[C, {1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   2*ep^6*s12*s13*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}], 
  -(ep^6*s13*J[C, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[C, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[C, {1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[C, {1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 0}] + 
   ep^6*s12*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, -1, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}], 
  ep^6*s12^2*J[C, {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*s13*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[C, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   4*ep^6*s12*s13*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   2*ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   2*ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   2*ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12^3*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s12^2*s13*J[C, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12^2*s13*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12^2*s13*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12^2*s13*J[C, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12^2*s13*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12^3*s13*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12^2*J[C, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   (ep^6*s12^2*J[C, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}])/2 - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   2*ep^6*s12^2*s13*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   (ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1}])/2 - 
   (ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}])/2, 
  -(ep^6*s12^3*J[C, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   2*ep^6*s12*s13*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   2*ep^6*s12^2*s13*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0}] + 
   ep^6*s12^3*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12^3*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}], 
  ep^6*s12^2*J[C, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   (ep^6*s12^2*J[C, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}])/2 - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   2*ep^6*s12^2*s13*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] + 
   (ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1}])/2 + 
   ep^6*s12^3*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] - 
   (ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}])/2, 
  ep^6*s12^2*J[C, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[C, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12^2*s13*J[C, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   4*ep^6*s12^2*s13*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0}] - 
   2*ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12^3*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0}] + 
   ep^6*s12^3*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12^3*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}], 
  ep^6*s12*s13*J[C, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   (ep^6*s12^2*J[C, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}])/2 + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12^2*s13*J[C, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   2*ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   2*ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, -1}] - 
   (ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1}])/2 - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] - 
   ep^6*s12^2*s13*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   (ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}])/2 - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}], 
  -(ep^6*s12*J[C, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0}]) - 
   ep^6*s13*J[C, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[C, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   (ep^6*s12^2*J[C, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}])/2 + 
   ep^6*s12*J[C, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0}] + 
   ep^6*s12*s13*J[C, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12^2*s13*J[C, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 0}] - 
   2*ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   5*ep^6*s12*s13*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   2*ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   3*ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   2*ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 0}] + 
   ep^6*s12*s13*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   2*ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   2*ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   8*ep^6*s12^2*s13*J[C, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[C, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0, -1, 0}] + 
   ep^6*s12*s13*J[C, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, -1, 0}] + 
   2*ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   (ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1}])/2 - 
   2*ep^6*s12^3*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] - 
   ep^6*s12*s13*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0}] + 
   ep^6*s12*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, -1, 0}] + 
   ep^6*s12*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1, -1, 0}] + 
   ep^6*s12^2*s13*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   (ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}])/2 - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1}] - 
   2*ep^6*s12^3*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12^2*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}] - 
   2*ep^6*s12^3*J[C, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}], 
  -4*ep^5*s13*J[C, {0, 0, 2, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -4*ep^5*s12*J[C, {0, 0, 1, 1, 0, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   4*ep^5*s13*J[C, {0, 0, 1, 1, 0, 0, 2, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -2*ep^4*s12^2*J[C, {0, 0, 2, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^4*s12*s13*J[C, {0, 0, 2, 2, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}]}, 
 {-(ep^6*s13*J[D, {0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[D, {0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[D, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]), 
  ep^6*s12*s13*J[D, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[D, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12^2*J[D, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s13*J[D, {1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[D, {1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, -1}], 
  -(ep^6*s13*J[D, {0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[D, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}], 
  -(ep^6*s12*J[D, {1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[D, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}], 
  -(ep^6*s12*J[D, {1, 1, -1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[D, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}], 
  -(ep^6*s12*J[D, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[D, {1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}], 
  -(ep^6*s13*J[D, {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[D, {1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, -1}], 
  -(ep^6*s12*J[D, {1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[D, {1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, -1}], 
  -(ep^6*s12*J[D, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[D, {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, -1}], 
  ep^6*s12^2*J[D, {1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[D, {1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12^2*J[D, {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[D, {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s13*J[D, {1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[D, {1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*s13*J[D, {1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s13*J[D, {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[D, {1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[D, {1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s13*J[D, {1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, -1}], 
  ep^6*s12*s13*J[D, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}], 
  ep^6*s12^2*J[D, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s12*J[D, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}]) + 
   ep^6*s12*J[D, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, -1}], 
  -(ep^6*s12*J[D, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*s13*J[D, {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[D, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, -1, 0}], 
  -(ep^6*s12*J[D, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}]) + 
   ep^6*s12*J[D, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}] + 
   ep^6*s12*J[D, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}] - 
   ep^6*s12*J[D, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, -1}] - 
   ep^6*s12^2*J[D, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}], 
  ep^6*s12*s13*J[D, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[D, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*s13*J[D, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*s13*J[D, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12^2*J[D, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s12^2*J[D, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0}] + 
   ep^6*s12^2*s13*J[D, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  ep^6*s12^2*J[D, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[D, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*s13*J[D, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*s13*J[D, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12^2*J[D, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s12^2*J[D, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0}] + 
   ep^6*s12^2*s13*J[D, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s12*J[D, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}]) - 
   ep^6*s12*s13*J[D, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[D, {1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[D, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1}] + 
   ep^6*s12*J[D, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}] + 
   ep^6*s12^2*J[D, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[D, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, -1}] + 
   ep^6*s12*s13*J[D, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}], 
  ep^6*s12*s13*J[D, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   (ep^6*s12*s13*J[D, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}])/2 - 
   (ep^6*s12*s13*J[D, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}])/2 + 
   (ep^6*s12*s13*J[D, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}])/2 + 
   (ep^6*s12^2*J[D, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}])/2 - 
   (ep^6*s12^2*J[D, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0}])/2 - 
   (ep^6*s12*s13*J[D, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}])/2 + 
   (ep^6*s12^2*s13*J[D, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}])/2, 
  -(ep^6*s13*J[D, {1, 1, 1, -2, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) - 
   2*ep^6*s12*J[D, {1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[D, {1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   2*ep^6*s12*J[D, {1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s13*J[D, {1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   2*ep^6*s12*s13*J[D, {1, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[D, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0}] - 
   2*ep^6*s12*J[D, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}] - 
   ep^6*s13*J[D, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}] + 
   6*ep^6*s12^2*J[D, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*s13*J[D, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   2*ep^6*s12^2*J[D, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12*s13*J[D, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*s13*J[D, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12^2*J[D, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0}] + 
   2*ep^6*s12^2*J[D, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}] + 
   ep^6*s12*s13*J[D, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}] - 
   4*ep^6*s12^3*J[D, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   2*ep^6*s12^2*s13*J[D, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}]}, 
 {-(ep^6*s13*J[E, {0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[E, {1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[E, {1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[E, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, -1, 0, 0}]), 
  ep^6*s12*s13*J[E, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[E, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[E, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}], 
  ep^6*s13^2*J[E, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s13*J[E, {1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[E, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 0}], 
  -(ep^6*s13*J[E, {1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[E, {1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}], 
  -(ep^6*s12*J[E, {1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[E, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0}], 
  -(ep^6*s12*J[E, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[E, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[E, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[E, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}], 
  ep^6*s13^2*J[E, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0}], 
  -(ep^6*s12*J[E, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0, 0}]) - 
   ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0, 0}], 
  -(ep^6*s12*J[E, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0, 0}]) - 
   ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, -1}], 
  -(ep^6*s13*J[E, {1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, -1, 0, 0, 0}], 
  -(ep^6*s12*J[E, {1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[E, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0, 0}], 
  ep^6*s12*s13*J[E, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[E, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  ep^6*s12*s13*J[E, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13^2*J[E, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}], 
  ep^6*s12*s13*J[E, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13^2*J[E, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*J[E, {1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*s13^2*J[E, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s13*J[E, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}]) - 
   ep^6*s12*J[E, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 0}] + 
   ep^6*s12*s13*J[E, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s12*J[E, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0, 0}]) - 
   ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, -1, 0, 0}] + 
   ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, -1, 0}], 
  -(ep^6*s13*J[E, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, -1, 0, 0}] - 
   ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, -1, 0}], 
  -(ep^6*s12*J[E, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1, 0, 0}]) - 
   ep^6*s12*J[E, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[E, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1, 0, 0}] + 
   ep^6*s12*s13*J[E, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s12*J[E, {1, 1, 1, 1, 1, 1, 0, 1, -1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[E, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, -2, 0, 0, 0, 0}], 
  -(ep^6*s13*J[E, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0}]) - 
   ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, -1, 0, 0}] + 
   ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, -1, 0, 0}] - 
   ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, -1, 0}] + 
   ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1, 0}], 
  -(ep^6*s12*J[E, {1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, -1, 0, 0}] - 
   ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, -1, 0, 0}] + 
   ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, -1, 0}] - 
   ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1, 0}], 
  -(ep^6*s13*J[E, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0}]) - 
   ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, -1, 0}] + 
   ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, -1, 0, 0}], 
  ep^6*s12*s13*J[E, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[E, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, -1, 0, 0}] + 
   ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, -1, 0}] + 
   ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1, 0}] - 
   ep^6*s13*J[E, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0, -1, 0}], 
  -(ep^6*s12*J[E, {0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[E, {0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[E, {1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[E, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0}]), 
  ep^6*s12*s13*J[E, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[E, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s13^2*J[E, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0}]}, 
 {-(ep^6*s13*J[F, {0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[F, {0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[F, {0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[F, {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[F, {0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[F, {0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[F, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[F, {1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[F, {1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[F, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[F, {1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[F, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[F, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[F, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[F, {1, 0, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[F, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[F, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[F, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[F, {1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0}]), 
  -(ep^6*s12*J[F, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 0}]), 
  -(ep^6*s13*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0, 0}]), 
  -(ep^6*s13*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, -1}]), 
  ep^6*s12*s13*J[F, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[F, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[F, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[F, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[F, {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}], 
  ep^6*s13^2*J[F, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s13^2*J[F, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*J[F, {1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[F, {1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}], 
  -(ep^6*s12*J[F, {1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[F, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, -1, 0}], 
  -(ep^6*s12*J[F, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[F, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}], 
  -(ep^6*s13*J[F, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}]) + 
   ep^6*s13*J[F, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}], 
  -(ep^6*s13*J[F, {1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[F, {1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}], 
  -(ep^6*s13*J[F, {1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[F, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, -1, 0}], 
  -(ep^6*s12*J[F, {1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[F, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0}], 
  -(ep^6*s12*J[F, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[F, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[F, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0}], 
  -(ep^6*s13*J[F, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -2, 0, 0, 0, 0}]), 
  ep^6*s12*s13*J[F, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[F, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}], 
  ep^6*s13^2*J[F, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}], 
  -(ep^6*s12*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0, 0}]) + 
   ep^6*s12*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0, 0}], 
  -(ep^6*s13*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0, 0}]) + 
   ep^6*s13*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, -1}], 
  ep^6*s12*s13*J[F, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[F, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}], 
  ep^6*s12*s13*J[F, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13^2*J[F, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}], 
  -(ep^6*s13*J[F, {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, -1, 0, 0, 0, 0}]) - 
   ep^6*s13*J[F, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[F, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, -2, 0, 0, 0, 0}], 
  -(ep^6*s13*J[F, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}]) - 
   ep^6*s13*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1, 0}], 
  -(ep^6*s12*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0, 0}]) + 
   ep^6*s12*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0}], 
  -(ep^6*s12*J[F, {1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0, 0, 0, 0}] + 
   ep^6*s13*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0, 0, 0, 0}], 
  -(ep^6*s12*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0, 0}]) + 
   ep^6*s12*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0, 0, 0, 0}] + 
   ep^6*s13*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0, 0, 0, 0}], 
  -(ep^6*s12*J[F, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0, 0}] + 
   ep^6*s13*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, -1}], 
  ep^6*s12*s13*J[F, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13^2*J[F, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*s13^2*J[F, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*J[F, {1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}]) - 
   ep^6*s12*J[F, {1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[F, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0}] + 
   ep^6*s12*s13*J[F, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s12*J[F, {0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[F, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[F, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[F, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}], 
  -(ep^6*s13*J[F, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}]) - 
   ep^6*s12*J[F, {1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s13^2*J[F, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[F, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  ep^6*s12*s13*J[F, {1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}], 
  ep^6*s12*s13*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0}] + 
   ep^6*s13^2*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, 0, 0, 0}], 
  -(ep^6*s13*J[F, {1, 1, 1, 0, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}]) - 
   ep^6*s13*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, -1}] + 
   ep^6*s13*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2, -1, 0, 0, 0}], 
  -(ep^6*s12*s13^2*J[F, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*s13*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13^2*J[F, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0}]}, 
 {-(ep^6*s13*J[G, {0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[G, {0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[G, {0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[G, {0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[G, {0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[G, {1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[G, {1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[G, {1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[G, {1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[G, {1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[G, {1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[G, {1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[G, {1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[G, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[G, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[G, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0}]), 
  -(ep^6*s13*J[G, {1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0}]), 
  -(ep^6*s13*J[G, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0}]), 
  -(ep^6*s13*J[G, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[G, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}]), 
  -(ep^6*s12*J[G, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}]), 
  -(ep^6*s13*J[G, {1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0}]), 
  -(ep^6*s13*J[G, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[G, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0}]), 
  -(ep^6*s12*J[G, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[G, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0, 0}]), 
  -(ep^6*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0, 0}]), 
  ep^6*s12*s13*J[G, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[G, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[G, {1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[G, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[G, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[G, {1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[G, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[G, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[G, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}], 
  ep^6*s13^2*J[G, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s13^2*J[G, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}], 
  ep^6*s13^2*J[G, {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s13*J[G, {0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[G, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}], 
  -(ep^6*s13*J[G, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}]) - 
   ep^6*s12*J[G, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}], 
  -(ep^6*s12*J[G, {1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[G, {1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}], 
  -(ep^6*s12*J[G, {1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[G, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}], 
  -(ep^6*s13*J[G, {1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[G, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 0}], 
  -(ep^6*s12*J[G, {1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[G, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, -1, 0}], 
  -(ep^6*s13*J[G, {0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[G, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1}], 
  -(ep^6*s12*J[G, {0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[G, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}], 
  -(ep^6*s13*J[G, {1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[G, {1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}], 
  -(ep^6*s13*J[G, {1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[G, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}], 
  -(ep^6*s12*J[G, {1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[G, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0, 0}], 
  -(ep^6*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, -1, 0, 0}]), 
  ep^6*s12*s13*J[G, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  ep^6*s13^2*J[G, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}], 
  ep^6*s13^2*J[G, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}], 
  ep^6*s13^2*J[G, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}], 
  -(ep^6*s12*s13^2*J[G, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[G, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}]) - 
   ep^6*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1, 0}], 
  -(ep^6*s13*J[G, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}]) + 
   ep^6*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, -1}], 
  -(ep^6*s13*J[G, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}]) + 
   ep^6*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1, 0}], 
  ep^6*s12*s13*J[G, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[G, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  ep^6*s12*s13*J[G, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*s13*J[G, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  ep^6*s12*s13*J[G, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13^2*J[G, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[G, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13^2*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}], 
  ep^6*s12*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] + 
   ep^6*s13^2*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}], 
  ep^6*s12*s13*J[G, {1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13^2*J[G, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[G, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13^2*J[G, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}], 
  -(ep^6*s12*J[G, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}]) - 
   ep^6*s13*J[G, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] + 
   ep^6*s12*s13*J[G, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s13*J[G, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}]) - 
   ep^6*s12*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2, 0, 0}] + 
   ep^6*s12*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}], 
  -(ep^6*s12*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0, 0}]) + 
   ep^6*s12*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0, 0}] + 
   ep^6*s12*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}], 
  -(ep^6*s12*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0, 0}]) + 
   ep^6*s12*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0, 0}] + 
   ep^6*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0, 0}], 
  -(ep^6*s13*J[G, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}]) + 
   ep^6*s13*J[G, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] - 
   ep^6*s12*s13*J[G, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s13*J[G, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}]) + 
   ep^6*s13*J[G, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] - 
   ep^6*s12*s13*J[G, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s12*J[G, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}]) + 
   ep^6*s12*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2, 0, 0}] - 
   ep^6*s12*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}], 
  -(ep^6*s13*J[G, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}]) - 
   ep^6*s13^2*J[G, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, -1}], 
  ep^6*s12*s13*J[G, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0}] - 
   ep^6*s13^2*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[G, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] + 
   ep^6*s12*s13^2*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[G, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13^2*J[G, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*s13^2*J[G, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0}] + 
   ep^6*s13^2*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0}] - 
   ep^6*s12*s13^2*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}], 
  ep^6*s13^2*J[G, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s12*s13^2*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*J[G, {0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[G, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}] + 
   ep^6*s12*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0}] + 
   ep^6*s13^2*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0}], 
  -(ep^6*s13*J[G, {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, -1, 0, 0}]) + 
   ep^6*s13*J[G, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, -1, 0, 0}] + 
   ep^6*s13^2*J[G, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*s13^2*J[G, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0}] + 
   ep^6*s13^2*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0}], 
  -(ep^6*s12*J[G, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}]) + 
   ep^6*s12*s13*J[G, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0, 0}] - 
   ep^6*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, -1}], 
  -(ep^6*s12*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, -1, 0, 0}]) - 
   ep^6*s12*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0, 0}] - 
   ep^6*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 0, 0}] + 
   ep^6*s12*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0}], 
  -(ep^6*s12*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -2, 0, 0}]) - 
   ep^6*s12*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2, 0, 0}] - 
   ep^6*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -2, 0, 0}] + 
   ep^6*s12*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0}], 
  -(ep^6*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, -1, 0, 0}]) - 
   ep^6*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0, 0}] + 
   ep^6*s13*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -2, 0, -1, 0, 0}] + 
   ep^6*s13^2*J[G, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0}]}, 
 {-(ep^6*s13*J[H, {0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s13*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}], 
  ep^6*s13*J[H, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}], 
  -(ep^6*s12*J[H, {-1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[H, {0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s13*J[H, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s13^2*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s13*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}], 
  -(ep^6*s13*J[H, {-1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[H, {0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}], 
  -(ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13^2*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*J[H, {0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[H, {0, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  ep^6*s12*J[H, {-1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {-1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}], 
  -(ep^6*s12*J[H, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s12*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*J[H, {0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s12*J[H, {-1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}], 
  -(ep^6*s13*J[H, {-1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0}], 
  -(ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   2*ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}]), 
  ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}], 
  ep^6*s13^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}], 
  -(ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]) + 
   (ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/2 + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   (ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0}])/2 + 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}])/2 + 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}])/2 + 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}])/2 - 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}])/2, 
  ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*J[H, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}], 
  ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0}], 
  ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0}], 
  -(ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, -1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, -1}], 
  ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0}], 
  ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}], 
  ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}], 
  ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}], 
  ep^6*s12*J[H, {-1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}], 
  -(ep^6*s12*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}], 
  ep^6*s13*J[H, {-1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {-1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {-1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {-1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {0, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   2*ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}], 
  -(ep^6*s12*J[H, {-1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}] + 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s13*J[H, {-1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}], 
  -(ep^6*s13*J[H, {-1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[H, {-1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   (ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}] + 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s13*J[H, {-2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   2*ep^6*s13*J[H, {-1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {-1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {-1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {-1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {-1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   3*ep^6*s13*J[H, {-1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   3*ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   4*ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {0, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   3*ep^6*s13*J[H, {0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   4*ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   3*ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   3*ep^6*s13*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   3*ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   3*ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   2*ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s13^2*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   3*ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   2*ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s13^2*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   3*ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   2*ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0}] - 
   3*ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] - 
   4*ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   3*ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}] + 
   3*ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}] + 
   3*ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   3*ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, -1}] - 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1}] + 
   ep^6*s13^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}], 
  ep^6*s12*J[H, {-1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1}] - 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}], 
  -(ep^6*s13*J[H, {-1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*s13^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*J[H, {-1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {-1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13^2*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13^2*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13^2*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13^2*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13^2*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13^2*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}], 
  -(ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0}], 
  -(ep^6*s13*J[H, {-2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   (3*ep^6*s13*J[H, {-1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s13*J[H, {-1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s12*J[H, {-1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s13*J[H, {-1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s12*J[H, {-1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/2 - 
   (3*ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}])/2 + 
   (ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}])/2 + 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   (ep^6*s12*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 - 
   ep^6*s13*J[H, {0, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   (ep^6*s13*J[H, {0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s12*J[H, {0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   ep^6*s13*J[H, {0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   (ep^6*s12*J[H, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s13*J[H, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s13*J[H, {0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/2 + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   (3*ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/2 - 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   (3*ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}])/2 - 
   (ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}])/2 - 
   (ep^6*s12*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s12*J[H, {0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s13*J[H, {0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s13*J[H, {0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s12*J[H, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   (ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/2 + 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   (ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}])/2 - 
   (ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}])/2 - 
   (ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}])/2 - 
   (ep^6*s12*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   ep^6*s12*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   (ep^6*s12*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s13*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}])/2 + 
   (ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}])/2 + 
   (ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}])/2 + 
   (ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}])/2 - 
   (ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}])/2 - 
   (ep^6*s12^2*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s12*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s13*J[H, {0, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   (3*ep^6*s13*J[H, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/2 + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   (ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}])/2 - 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   (ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}])/2 - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   (3*ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}])/2 - 
   (3*ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/2 - 
   (3*ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}])/2 + 
   (ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}])/2 - 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}])/2 + 
   (3*ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}])/2 - 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}])/2 - 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   (ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0}])/2 + 
   (ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}])/2 + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}])/2 + 
   (ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0}])/2 - 
   (ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}])/2 - 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}])/2 + 
   (ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}])/2 - 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}])/2 + 
   (ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}])/2 + 
   (ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0}])/2 - 
   (ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}])/2 - 
   (ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}])/2 - 
   (ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}])/2 + 
   (ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}])/2 - 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}])/2 + 
   (ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/2 + 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0}] - 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, -1}])/2 - 
   (ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}])/2 - 
   (ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0}])/2 - 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0}])/2 + 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}])/2 - 
   (ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}])/2 - 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0}])/2 - 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2, 0}])/2 + 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1}])/2, 
  -(ep^6*s12*J[H, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}], 
  -(ep^6*s12*J[H, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, -1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}], 
  ep^6*s12*J[H, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, -1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}], 
  ep^6*s12*J[H, {1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, -1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}], 
  ep^6*s12*J[H, {-2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {-2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {-1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {-1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {-1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {-1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   3*ep^6*s12*J[H, {-1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {-1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {-1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   3*ep^6*s12*J[H, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   3*ep^6*s12*J[H, {0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   3*ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}] - 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, -1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, -1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, -1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 1, 1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 0, 0, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 0, 0, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, -1, 0, 0}], 
  ep^6*s12*J[H, {-1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   3*ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] + 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] - 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1}] - 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   3*ep^6*s12*J[H, {1, -1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, -1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, -1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   3*ep^6*s13*J[H, {1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   3*ep^6*s12*J[H, {1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   3*ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   3*ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   3*ep^6*s12^2*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, -1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, -1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, -1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   2*ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}] + 
   2*ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -2, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1}] + 
   2*ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^3*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, -1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, -1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, -2, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   2*ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}], 
  ep^6*s12*J[H, {-1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}] - 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1}] + 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   2*ep^6*s12*J[H, {1, -1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   3*ep^6*s12*J[H, {1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   3*ep^6*s12^2*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12^2*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, -1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   3*ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}] - 
   2*ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -2, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1}] - 
   2*ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^3*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, -2, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, -1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, -1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, -1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   2*ep^6*s12^2*J[H, {1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^3*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, -1, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}] + 
   ep^6*s12^2*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0}], 
  -(ep^6*s12*J[H, {-2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[H, {-2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   3*ep^6*s12*J[H, {-1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   3*ep^6*s13*J[H, {-1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {-1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {-1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {-1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {-1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {-1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   2*ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   2*ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13^2*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {0, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   4*ep^6*s12*J[H, {0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   3*ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   3*ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   3*ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   3*ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13^2*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   3*ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13^2*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13^2*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   2*ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}] - 
   2*ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0}] - 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}] + 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1}] + 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, -1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, -1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, -1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, -1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   2*ep^6*s13*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   2*ep^6*s13*J[H, {1, 0, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 1, -1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, -1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, -1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   3*ep^6*s12*J[H, {1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   3*ep^6*s13*J[H, {1, 1, 0, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   4*ep^6*s13*J[H, {1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   2*ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   2*ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13^2*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s13^2*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}] + 
   ep^6*s12*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13^2*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, -1}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   2*ep^6*s12*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13^2*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, -1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, -1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, -2, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {1, 1, 1, 1, -1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, -1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   2*ep^6*s13*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   2*ep^6*s13*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13^2*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] + 
   2*ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -2, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   2*ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13^2*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, -1}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 0, 0, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 0, 0, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13^2*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   2*ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13^2*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -2, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -2, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, -1}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   2*ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13^2*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, -1}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, -1}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, -1}], 
  -(ep^6*s13*J[H, {-1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) - 
   2*ep^6*s12*J[H, {-1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {-1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {0, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   3*ep^6*s12*J[H, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   3*ep^6*s13*J[H, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   3*ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   3*ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   2*ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}] - 
   ep^6*s13*J[H, {1, -2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, -1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, -1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {1, -1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, -1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, -1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   2*ep^6*s13*J[H, {1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   2*ep^6*s13*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*s13*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0}] - 
   3*ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2, 0}] - 
   ep^6*s12*J[H, {1, 1, -1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, -1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13^2*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13^2*J[H, {1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13^2*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13^2*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   2*ep^6*s13*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -2, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -2, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, -1, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, -1, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -2, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, -1}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, -1, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -2, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -2, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -2, 0}], 
  ep^6*s13*J[H, {-1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}] - 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1}] + 
   ep^6*s12*J[H, {1, -2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, -2, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, -1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, -1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, -1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, -1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, -1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, -1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, -1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, -1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s13*J[H, {1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13^2*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   3*ep^6*s12*J[H, {1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s13*J[H, {1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 0, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   3*ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   3*ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, -1}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1}] - 
   ep^6*s12*J[H, {1, 1, -1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 1, 0, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13^2*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13^2*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13^2*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1}] + 
   ep^6*s12^2*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   2*ep^6*s12*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13^2*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, -2, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 1, 1, -1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, -1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, -1}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -2, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, -1}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, -1, 0}] - 
   2*ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, -1}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, -1}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, -1}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, -1}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, -1}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, -1}], 
  ep^6*s12*J[H, {-2, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {-1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {-1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {-1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {-1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {-1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {-1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   (3*ep^6*s13*J[H, {-1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s12*J[H, {-1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   (ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/2 - 
   2*ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   (3*ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}])/2 - 
   (3*ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}])/2 + 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*s13*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   (3*ep^6*s12*J[H, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   (ep^6*s13*J[H, {0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 - 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   (ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}])/2 - 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   (3*ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   (ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/2 + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   (3*ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}])/2 + 
   (3*ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}])/2 - 
   ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   (ep^6*s12*J[H, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 - 
   2*ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   3*ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   3*ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   (ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}])/2 + 
   3*ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   2*ep^6*s12*s13*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   4*ep^6*s12*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   (9*ep^6*s13*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   3*ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   (ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/2 + 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   (5*ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}])/2 + 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   2*ep^6*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   3*ep^6*s12*s13*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13^2*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   (ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}])/2 + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   (ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/2 + 
   (3*ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}])/2 + 
   2*ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   (5*ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}])/2 + 
   (3*ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}])/2 + 
   (3*ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}])/2 + 
   (3*ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}])/2 - 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   (ep^6*s12*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}])/2 - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   (ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}])/2 - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   (ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}])/2 - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   (ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}])/2 + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   (ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}])/2 - 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] + 
   (ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0}])/2 + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] - 
   2*ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] + 
   (ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}])/2 - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0}])/2 - 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0}])/2 - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] - 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}])/2 - 
   (3*ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}])/2 - 
   (3*ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}])/2 - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}] - 
   (ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}])/2 + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   (ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}])/2 + 
   (3*ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0}])/2 - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, -1}] - 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0}] + 
   (3*ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}])/2 + 
   (5*ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}])/2 - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   2*ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}] + 
   (3*ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}])/2 - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}] - 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   2*ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   (ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2, 0}])/2 - 
   (ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1}])/2 - 
   (ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}])/2 - 
   (ep^6*s12*s13*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}])/2 + 
   2*ep^6*s12*J[H, {1, -1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, -1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, -1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, -1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, -1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   3*ep^6*s12*J[H, {1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   5*ep^6*s13*J[H, {1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   3*ep^6*s13*J[H, {1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   2*ep^6*s12*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   2*ep^6*s12^2*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13^2*J[H, {1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12*s13*J[H, {1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}] + 
   ep^6*s12*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*s13*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, -2, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, -1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, -1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, -1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, -1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, -1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, -1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, -1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, -1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, -1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   3*ep^6*s12*J[H, {1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   3*ep^6*s13*J[H, {1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   3*ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   2*ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13^2*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s13*J[H, {1, 1, 0, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13^2*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   2*ep^6*s12*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13^2*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1}] + 
   2*ep^6*s12*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13^2*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*s13*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, -1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, -1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 0, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, -1}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1, -1, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13^2*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*s13^2*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, -1}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1}] - 
   ep^6*s12^2*s13*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}], 
  -(ep^6*s13*J[H, {-1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {-1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {-1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*s13*J[H, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}] + 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}] + 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -2, 0}] - 
   ep^6*s12*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1}] - 
   ep^6*s12^2*J[H, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, -1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, -1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, -1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, -1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, -1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   3*ep^6*s12*J[H, {1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   3*ep^6*s12*J[H, {1, 0, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   3*ep^6*s12*J[H, {1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   3*ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 0, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   2*ep^6*s12^2*J[H, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}] - 
   2*ep^6*s12^2*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, -1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 0, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 0, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[H, {1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, -2, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 1, 1, 1, -1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, -1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, -1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 1, 1, 0, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, -1, 0, 0}] - 
   3*ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   2*ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] - 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, -1, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, -1}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, -1, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}] + 
   ep^6*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, -1, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -2, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, -2, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, -1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, -1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, -1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, -1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   2*ep^6*s12^2*J[H, {1, 1, 1, 1, 1, -1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 0, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, -1, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, -1, 0, 0, 0}] - 
   2*ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, -1}] + 
   2*ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, -1}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -2, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, -1}] + 
   2*ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^3*J[H, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, -1, 0}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, -1, 0}] - 
   2*ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0}] + 
   2*ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, 0, 0, -1, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, -1, 0}] - 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -2, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, -1}] - 
   2*ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}] + 
   ep^6*s12^3*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, -1, 0}] - 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -2, 0}] + 
   ep^6*s12*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, -1}] + 
   ep^6*s12^2*J[H, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, -1, 0}]}, 
 {-(ep^6*s12*J[I, {0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[I, {0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[I, {0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[I, {0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[I, {1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[I, {1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[I, {1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[I, {1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[I, {1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[I, {1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[I, {1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[I, {1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[I, {1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[I, {1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[I, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[I, {1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[I, {1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[I, {1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[I, {0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[I, {0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s13*J[I, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[I, {1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1}]), 
  -(ep^6*s13*J[I, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}]), 
  -(ep^6*s12*J[I, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0}]), 
  -(ep^6*s12*J[I, {1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1}]), 
  -(ep^6*s12*J[I, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, -1, 0, 0, 0, 0}]), 
  -(ep^6*s13*J[I, {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, -1, 0, 0, 0}]), 
  -(ep^6*s13*J[I, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1, 0, 0}]), 
  -(ep^6*s13*J[I, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, -1}]), 
  ep^6*s12*s13*J[I, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[I, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[I, {1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[I, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[I, {1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[I, {1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0}], 
  ep^6*s13^2*J[I, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12^2*J[I, {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s13*J[I, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[I, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}], 
  -(ep^6*s12*J[I, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0}]) - 
   ep^6*s13*J[I, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0}], 
  -(ep^6*s13*J[I, {1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[I, {1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, -1, 0, 0, 0}], 
  -(ep^6*s12*J[I, {1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[I, {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, -1}], 
  -(ep^6*s13*J[I, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0, 0}], 
  -(ep^6*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1, 0}]) + 
   ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*J[I, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[I, {0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}], 
  -(ep^6*s12*J[I, {0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[I, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}], 
  -(ep^6*s13*J[I, {0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[I, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1}], 
  -(ep^6*s13*J[I, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}]) + 
   ep^6*s13*J[I, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1}], 
  -(ep^6*s13*J[I, {1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[I, {1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}], 
  -(ep^6*s12*J[I, {1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[I, {1, 1, 1, 1, 1, 1, 0, 0, 1, 1, -1, 0, 0, 0, 0}], 
  -(ep^6*s12*J[I, {1, 1, 1, 1, 1, 1, 0, 1, -1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[I, {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, -1, 0, 0, 0, 0}], 
  -(ep^6*s13*J[I, {1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[I, {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, -1}], 
  -(ep^6*s13*J[I, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0}]) + 
   ep^6*s13*J[I, {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, -1}], 
  -(ep^6*s12*J[I, {1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1, 0, 0}], 
  ep^6*s12*s13*J[I, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13^2*J[I, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[I, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13^2*J[I, {1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13^2*J[I, {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*J[I, {1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[I, {1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12*s13*J[I, {1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s13*J[I, {0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[I, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[I, {0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, -1}], 
  -(ep^6*s13*J[I, {1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[I, {1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12*s13*J[I, {1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*J[I, {0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[I, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s13^2*J[I, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s13*J[I, {1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0}]) + 
   ep^6*s13*J[I, {1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s13^2*J[I, {1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*J[I, {1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[I, {1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s13^2*J[I, {1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}], 
  -(ep^6*s12*J[I, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 0, 0, 0}]) - 
   ep^6*s13*J[I, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, -1, 0, 0, 0}], 
  -(ep^6*s13*J[I, {1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[I, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, -1, 0, 0, 0}], 
  -(ep^6*s13*J[I, {1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1}]) - 
   ep^6*s12*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, -1}], 
  -(ep^6*s13*J[I, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, -1}]) - 
   ep^6*s12*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, -1}], 
  -(ep^6*s12*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0, 0}]) - 
   ep^6*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, -1, 0, 0, 0}], 
  -(ep^6*s12*J[I, {1, 1, 1, 0, 1, 1, 1, 1, -1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, -1, -1, 0, 0, 0}], 
  ep^6*s12*s13*J[I, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s13^2*J[I, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}], 
  ep^6*s12*s13*J[I, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s13^2*J[I, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}], 
  -(ep^6*s12*J[I, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0}]) - 
   ep^6*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, -1}] + 
   ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0}], 
  -(ep^6*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, -1}]) + 
   ep^6*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, -1}] - 
   ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1}], 
  -(ep^6*s13*J[I, {1, 1, 1, 1, 0, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0}]) + 
   ep^6*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0, 0, -1}] + 
   ep^6*s13^2*J[I, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0}], 
  -(ep^6*s12*J[I, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, -1, 0, 0, 0, 0}]) - 
   ep^6*s12*J[I, {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, -1}] - 
   2*ep^6*s13*J[I, {1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12*J[I, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0, -1}] + 
   ep^6*s13*J[I, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, -1, 0, 0, 0, -1}], 
  -(ep^6*s13*J[I, {0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[I, {0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s13*J[I, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1}] - 
   ep^6*s13*J[I, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -2}] - 
   ep^6*s13^2*J[I, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}], 
  ep^6*s12^2*J[I, {1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[I, {1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[I, {1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[I, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12*s13*J[I, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}], 
  -(ep^6*s12*J[I, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0}]) - 
   ep^6*s13*J[I, {0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[I, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13*J[I, {0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s13*J[I, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] - 
   ep^6*s13*J[I, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, -1}] - 
   ep^6*s13^2*J[I, {0, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}], 
  -(ep^6*s12*J[I, {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, -1, 0, 0, 0}]) - 
   ep^6*s12*J[I, {1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s13*J[I, {1, 1, 1, 1, 1, 1, 1, -1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[I, {1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0, 0}] + 
   ep^6*s12*J[I, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, -1, 0, 0, 0}] + 
   ep^6*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, -1, 0, 0, 0}] + 
   ep^6*s12*J[I, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, -1}] + 
   ep^6*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, -1}], 
  -(ep^6*s13*J[I, {1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s12*J[I, {1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, -1, 0, 0}] + 
   2*ep^6*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, -1, 0}] - 
   2*ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12^2*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12^2*J[I, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[I, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*s13*J[I, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[I, {1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[I, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*s13*J[I, {1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*J[I, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1}]) - 
   ep^6*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -2}] + 
   ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1}], 
  ep^6*s12*s13*J[I, {1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[I, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s13^2*J[I, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12*s13^2*J[I, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*J[I, {1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0}]), 
  ep^6*s12*s13*J[I, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13^2*J[I, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[I, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}], 
  ep^6*s13^2*J[I, {1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s13^2*J[I, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[I, {1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}], 
  -(ep^6*s13*J[I, {1, 1, 1, -1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[I, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -2, 0, 0, 0}], 
  -(ep^6*s12*J[I, {1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0}]) + 
   ep^6*s12*J[I, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -2, 0, 0, 0}], 
  -(ep^6*s13*J[I, {1, 1, 1, -1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[I, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}], 
  -(ep^6*s12*J[I, {1, 1, 1, 1, -1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -2}] + 
   2*ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[I, {1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s13^2*J[I, {1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[I, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12^2*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}], 
  ep^6*s12*s13*J[I, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12^2*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12^2*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0, 0, 0}] - 
   ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1}] + 
   ep^6*s12^2*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}], 
  ep^6*s12^2*J[I, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12^2*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12^2*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0, 0, 0}] + 
   ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1}] - 
   ep^6*s12^2*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}], 
  ep^6*s12*s13*J[I, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[I, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[I, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}], 
  ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0}] + 
   ep^6*s13^2*J[I, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, -1}] - 
   ep^6*s13^2*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, -1}], 
  ep^6*s12^2*J[I, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12^2*J[I, {1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12*s13*J[I, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[I, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}], 
  -(ep^6*s13*J[I, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}]) - 
   ep^6*s13*J[I, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, -1, 0}] + 
   ep^6*s13*J[I, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, -1}] + 
   ep^6*s13^2*J[I, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, -1, 0}], 
  -(ep^6*s12*J[I, {1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}]) + 
   ep^6*s13*J[I, {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, -1, 0, 0}] - 
   ep^6*s13*J[I, {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s13^2*J[I, {1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s12*J[I, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, -1, 0, 0}]) + 
   ep^6*s12*J[I, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, -1, 0}] + 
   ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12^2*J[I, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   ep^6*s12^2*J[I, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*s13*J[I, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12^2*s13*J[I, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[I, {1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12^2*J[I, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*s13*J[I, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, -1}] + 
   ep^6*s12^2*s13*J[I, {1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  ep^6*s12*s13*J[I, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s13^2*J[I, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, -1, 0}] - 
   ep^6*s12*s13^2*J[I, {1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0}], 
  -(ep^6*s13*J[I, {1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1}]) + 
   ep^6*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -2}] - 
   ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, -1}], 
  ep^6*s12^2*J[I, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12^2*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, -1, 0, 0, 0}] - 
   ep^6*s12^2*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1}] - 
   ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -1, 0, 0, -1}], 
  -(ep^6*s13*J[I, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, -1}]) - 
   ep^6*s12*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, -1}] - 
   ep^6*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, -1}] + 
   ep^6*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, -2}] + 
   ep^6*s13^2*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, -1}], 
  -(ep^6*s12*J[I, {1, 1, 1, 1, 0, 1, 1, 1, 1, 1, -1, 0, 0, 0, -1}]) + 
   ep^6*s12*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, -1}] + 
   ep^6*s12*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, -1}] + 
   2*ep^6*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, -1}] - 
   ep^6*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, -2}] - 
   ep^6*s13^2*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, 0, 0, 0, -1}], 
  -(ep^6*s13*J[I, {1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0}]) - 
   ep^6*s12*J[I, {1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, -1, 0, 0}] + 
   ep^6*s12*J[I, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1, 0, 0}] + 
   ep^6*s13*J[I, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, -1, 0, -1, 0, 0}], 
  ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] - 
   2*ep^6*s12^2*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] - 
   ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] + 
   ep^6*s12^2*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0, 0, 0}], 
  ep^6*s12^2*J[I, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, -1, 0, 0, 0}] + 
   2*ep^6*s12^2*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] - 
   ep^6*s12^2*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0, 0, 0}], 
  ep^6*s12*s13*J[I, {1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] - 
   ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, -1}] - 
   ep^6*s12*s13^2*J[I, {1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0}] + 
   2*ep^6*s12^2*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, -1, 0, 0, 0}] + 
   ep^6*s12*s13*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, -1, -1, 0, 0, 0}] - 
   ep^6*s12^2*J[I, {1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, -2, 0, 0, 0}]}}


==> anc/CanSols.m <==
(* ::Package:: *)

$PathToFiles="";


IntegrateOneMore[sys_,bd_,epspow_]:=Block[{exp,bd2},
bd2=Normal[Series[bd,{\[Epsilon],0,epspow-1}]];
exp=Expand[sys.bd2]//.Log[1-x]G[a___]:>G[1,a]//.Log[x]G[a___]:>G[0,a]/.Log[1-x]->G[1,x]/.Log[x]->G[0,x];
exp=exp+(bd/._G->0)/._ALARM->0;
Return[exp];
];


GetMasterIntegrals[family_,order_]:=Block[{i,j,k,nr,boundaries,dLog,res,G},
If[!MemberQ[Range[1,9],family],Print["Function has to be called with GetMasterIntegrals[family_,order_], where family in [1,9] and order in [0,8]!"];Return[0];];
If[!MemberQ[Range[0,8],order],Print["Function has to be called with GetMasterIntegrals[family_,order_], where family in [1,9] and order in [0,8]!"];Return[0];];
If[!FileExistsQ[$PathToFiles<>"Boundaries.m"],Print["Boundary File could not be found! Expecting: ",$PathToFiles<>"Boundaries.m \n Maybe set the variable $PathToFiles=\"/Path/To/Files/\"."];Return[0];];
boundaries=Normal[Series[Get[$PathToFiles<>"Boundaries.m"][[family]],{\[Epsilon],0,order}]];
dLog=Get[$PathToFiles<>"dLogs.m"][[family]]/.s23->-s12-s13/.s12->1/.s13->-x/.Log[-x]->Log[x]/.Log[-1+x]->Log[1-x]//Expand;
res=boundaries;
For[i=1,i<=order,i++,Print["Creating Solution of Differential Equations: Family ",family," ep^",i];res=IntegrateOneMore[dLog,res,order];];
res=Expand[res]+\[Epsilon]^(order+1)ALARM/.G[a___,x_]:>(-1)^Count[{a},1] H[{a},x];
Return[res];
]


==> anc/CanonicalRelations.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{M[B, 39] -> (7*M[A, 1])/4 - (3*M[A, 2])/4 + 2*M[A, 3] + 3*M[A, 4] + 
   (3*M[A, 5])/8 + M[A, 7] - M[A, 8] + M[A, 9]/2 - (7*M[A, 10])/4 + 
   (9*M[A, 11])/4 + M[A, 12]/4 + (3*M[A, 13])/2 - (3*M[A, 14])/4 - 
   M[A, 15]/4 + M[A, 16]/4 - (3*M[A, 18])/4 + M[A, 20]/2 - M[A, 21]/2 + 
   (5*M[A, 26])/36, M[C, 48] -> (73457*M[A, 1])/576 - (16847*M[A, 2])/192 - 
   (9449*M[A, 3])/96 - (131*M[A, 4])/96 + (4291*M[A, 5])/384 - 
   (95*M[A, 6])/192 + (13813*M[A, 7])/144 + (1535*M[A, 8])/48 + 
   (18049*M[A, 9])/576 + (815*M[A, 10])/32 - (5069*M[A, 11])/576 - 
   (5245*M[A, 12])/288 - (865*M[A, 13])/192 - (1225*M[A, 14])/64 + 
   (157*M[A, 15])/72 + (93*M[A, 16])/32 + (7*M[A, 17])/2 - 
   (5155*M[A, 18])/192 + (21*M[A, 19])/4 - (313*M[A, 20])/72 + 
   (313*M[A, 21])/72 + (929*M[A, 24])/576 + (929*M[A, 25])/576 + 
   (3049*M[A, 26])/3456 + (9521*M[B, 3])/96 + (17*M[B, 5])/64 + 
   (589*M[B, 8])/96 + (17*M[B, 9])/32 - (17*M[B, 10])/192 + 
   (17*M[B, 11])/192 + (17*M[B, 15])/32 + (1769*M[B, 16])/32 + 
   (893*M[B, 17])/32 - (17*M[B, 20])/96 + (17*M[B, 21])/96 + 
   (17*M[B, 26])/96 - (4231*M[B, 27])/96 - (269*M[B, 28])/48 - 
   (17*M[B, 29])/32 - (119*M[C, 1])/16 - (153*M[C, 9])/32 + 
   (119*M[C, 10])/32 + (289*M[C, 11])/32 + (151*M[C, 12])/32 - 
   (51*M[C, 14])/32 - (81*M[C, 16])/32 + (17*M[C, 19])/8 - 
   (121*M[C, 21])/32 - (51*M[C, 23])/8 - (3*M[C, 25])/16 - (2*M[C, 27])/3 - 
   (17*M[C, 29])/16 + (40*M[C, 30])/3 + (321*M[C, 31])/32 - 
   (153*M[C, 33])/32 - (17*M[C, 34])/16 - 2*M[C, 35] - (49*M[C, 36])/16 - 
   (51*M[C, 38])/16 + 4*M[C, 45] + 3*M[C, 46] - 4*M[C, 47] + 
   (12077*M[E, 2])/288 + (6503*M[E, 3])/144 - (6503*M[E, 4])/144 - 
   (929*M[E, 7])/288 + (929*M[E, 8])/96 - (4645*M[E, 9])/576 + 
   (929*M[E, 11])/96 + (929*M[E, 12])/288 - (929*M[E, 14])/288 + 
   (929*M[E, 16])/144 + (929*M[E, 19])/144 - (929*M[E, 20])/96 - 
   (929*M[E, 27])/144 - (929*M[E, 28])/72 + (929*M[E, 32])/96, 
 M[B, 44] -> M[A, 11], M[E, 40] -> (-169*M[A, 1])/10 + (89*M[A, 2])/10 - 
   10*M[A, 3] + (44*M[A, 4])/5 - (257*M[A, 5])/20 + (58*M[A, 6])/5 - 
   (484*M[A, 7])/15 + (16*M[A, 8])/3 - (149*M[A, 9])/15 - (113*M[A, 10])/10 - 
   (59*M[A, 11])/30 + (91*M[A, 12])/6 + (116*M[A, 13])/5 + (5*M[A, 14])/2 - 
   (323*M[A, 15])/30 + (91*M[A, 16])/30 + (5*M[A, 18])/2 + (58*M[A, 20])/15 - 
   (58*M[A, 21])/15 - (58*M[A, 24])/15 - (58*M[A, 25])/15 - (9*M[A, 26])/10 - 
   (4*M[E, 1])/5 + (16*M[E, 2])/15 - (8*M[E, 3])/3 + (508*M[E, 4])/15 - 
   (6*M[E, 5])/5 - (13*M[E, 7])/15 - 2*M[E, 8] - (79*M[E, 9])/15 + 
   (6*M[E, 10])/5 - (134*M[E, 11])/5 - (74*M[E, 12])/15 + (62*M[E, 14])/15 + 
   M[E, 15]/5 - (16*M[E, 16])/15 - (4*M[E, 17])/5 - (8*M[E, 18])/5 - 
   (16*M[E, 19])/15 + (38*M[E, 20])/15 - (14*M[E, 21])/5 - (4*M[E, 22])/5 + 
   (4*M[E, 23])/5 + 2*M[E, 24] + (8*M[E, 25])/5 - (6*M[E, 26])/5 + 
   (34*M[E, 27])/15 + (32*M[E, 28])/15 + (8*M[E, 29])/5 + (2*M[E, 30])/5 - 
   (6*M[E, 32])/5 - (14*M[E, 36])/5, 
 M[B, 46] -> (35*M[A, 1])/12 - (5*M[A, 2])/4 + 10*M[A, 3] + M[A, 4] + 
   (5*M[A, 5])/8 + (5*M[A, 7])/3 - (5*M[A, 8])/3 + (5*M[A, 9])/6 - 
   M[A, 10]/4 + (13*M[A, 11])/12 + (5*M[A, 12])/12 - (3*M[A, 13])/2 - 
   (5*M[A, 14])/4 - (5*M[A, 15])/12 + (5*M[A, 16])/12 - (5*M[A, 18])/4 - 
   M[A, 20]/2 + M[A, 21]/2 + (11*M[A, 26])/36 - 3*M[B, 1] + 3*M[B, 5] + 
   3*M[B, 6] - 3*M[B, 10] - M[B, 18]/2 - (9*M[B, 20])/2 + 5*M[B, 26], 
 M[D, 28] -> (-2594*M[A, 1])/9 + (1495*M[A, 2])/6 + 324*M[A, 3] - 
   (170*M[A, 4])/3 + (199*M[A, 5])/12 - 32*M[A, 6] - (1771*M[A, 7])/18 - 
   (59*M[A, 8])/18 - (418*M[A, 9])/9 - (51*M[A, 10])/2 + (553*M[A, 11])/18 - 
   (557*M[A, 12])/9 - 78*M[A, 13] + (577*M[A, 14])/6 + (985*M[A, 15])/18 - 
   (601*M[A, 16])/18 + (409*M[A, 18])/6 - 6*M[A, 20] + 6*M[A, 21] + 
   20*M[A, 24] + 20*M[A, 25] + (11*M[A, 26])/9 - (91*M[B, 1])/2 - 
   81*M[B, 3] + M[B, 4]/3 + (173*M[B, 5])/4 + 6*M[B, 6] + 18*M[B, 8] + 
   (2*M[B, 9])/3 + (217*M[B, 10])/12 - (83*M[B, 11])/4 + (3*M[B, 14])/2 + 
   M[B, 15]/2 - (373*M[B, 16])/6 - (69*M[B, 17])/2 + 28*M[B, 27] - 
   (28*M[B, 28])/3 - (56*M[B, 30])/3 + 10*M[B, 33] - 28*M[B, 37] + 
   8*M[D, 23] - 4*M[D, 24] + 2*M[D, 26], 
 M[C, 43] -> (-235*M[A, 1])/64 + (191*M[A, 2])/64 + (25*M[A, 3])/32 + 
   (19*M[A, 4])/32 + (13*M[A, 5])/128 - (17*M[A, 6])/64 + (139*M[A, 7])/48 + 
   (67*M[A, 8])/48 - (113*M[A, 9])/192 - (29*M[A, 10])/32 + 
   (221*M[A, 11])/192 + (47*M[A, 12])/32 + (81*M[A, 13])/64 - 
   (53*M[A, 14])/64 - (3*M[A, 15])/8 + (9*M[A, 16])/32 - (45*M[A, 18])/64 + 
   M[A, 20]/24 - M[A, 21]/24 - (17*M[A, 24])/192 - (17*M[A, 25])/192 - 
   (25*M[A, 26])/1152 + (159*M[B, 3])/32 - (3*M[B, 5])/64 + (3*M[B, 8])/32 - 
   (3*M[B, 9])/32 + M[B, 10]/64 - M[B, 11]/64 - (3*M[B, 15])/32 + 
   (53*M[B, 16])/32 + (25*M[B, 17])/32 + M[B, 20]/32 - M[B, 21]/32 - 
   M[B, 26]/32 - (105*M[B, 27])/32 - (3*M[B, 28])/16 + (3*M[B, 29])/32 + 
   (21*M[C, 1])/16 + (27*M[C, 9])/32 - (21*M[C, 10])/32 - (51*M[C, 11])/32 + 
   (11*M[C, 12])/32 + (9*M[C, 14])/32 + (3*M[C, 16])/32 - (3*M[C, 19])/8 + 
   (59*M[C, 21])/32 + (9*M[C, 23])/8 - (7*M[C, 25])/16 + (3*M[C, 29])/16 + 
   (13*M[C, 31])/32 + (27*M[C, 33])/32 + (19*M[C, 34])/16 + (3*M[C, 36])/16 + 
   (9*M[C, 38])/16 + 3*M[C, 39] - (221*M[E, 2])/96 - (119*M[E, 3])/48 + 
   (119*M[E, 4])/48 + (17*M[E, 7])/96 - (17*M[E, 8])/32 + (85*M[E, 9])/192 - 
   (17*M[E, 11])/32 - (17*M[E, 12])/96 + (17*M[E, 14])/96 - 
   (17*M[E, 16])/48 - (17*M[E, 19])/48 + (17*M[E, 20])/32 + 
   (17*M[E, 27])/48 + (17*M[E, 28])/24 - (17*M[E, 32])/32, 
 M[F, 16] -> (-197*M[A, 1])/18 + (13*M[A, 2])/2 + (14*M[A, 3])/3 - 
   (4*M[A, 4])/3 - (19*M[A, 5])/12 + M[A, 6]/3 - (38*M[A, 7])/9 + 
   (10*M[A, 8])/3 - (28*M[A, 9])/9 - (7*M[A, 10])/6 - (5*M[A, 11])/6 + 
   (5*M[A, 12])/6 + (2*M[A, 13])/3 + (5*M[A, 14])/2 + M[A, 15]/2 - 
   (13*M[A, 16])/18 + (5*M[A, 18])/2 + M[A, 20]/9 - M[A, 21]/9 - M[A, 24]/9 - 
   M[A, 25]/9 - (7*M[A, 26])/108 - (26*M[E, 2])/9 - (28*M[E, 3])/9 + 
   (28*M[E, 4])/9 + (2*M[E, 7])/9 - (2*M[E, 8])/3 + (5*M[E, 9])/9 - 
   (2*M[E, 11])/3 - (2*M[E, 12])/9 + (2*M[E, 14])/9 - (4*M[E, 16])/9 - 
   (4*M[E, 19])/9 + (2*M[E, 20])/3 + (4*M[E, 27])/9 + (8*M[E, 28])/9 - 
   (2*M[E, 32])/3, M[G, 2] -> -M[A, 26]/36, M[H, 14] -> -M[A, 26]/36, 
 M[I, 10] -> -M[A, 26]/36, M[E, 38] -> (-197*M[A, 1])/18 + (13*M[A, 2])/2 + 
   (14*M[A, 3])/3 - (4*M[A, 4])/3 - (19*M[A, 5])/12 + M[A, 6]/3 - 
   (38*M[A, 7])/9 + (10*M[A, 8])/3 - (28*M[A, 9])/9 - (7*M[A, 10])/6 - 
   (5*M[A, 11])/6 + (5*M[A, 12])/6 + (2*M[A, 13])/3 + (5*M[A, 14])/2 + 
   M[A, 15]/2 - (13*M[A, 16])/18 + (5*M[A, 18])/2 + M[A, 20]/9 - M[A, 21]/9 - 
   M[A, 24]/9 - M[A, 25]/9 - (7*M[A, 26])/108 - (26*M[E, 2])/9 - 
   (28*M[E, 3])/9 + (28*M[E, 4])/9 + (2*M[E, 7])/9 - (2*M[E, 8])/3 + 
   (5*M[E, 9])/9 - (2*M[E, 11])/3 - (2*M[E, 12])/9 + (2*M[E, 14])/9 - 
   (4*M[E, 16])/9 - (4*M[E, 19])/9 + (2*M[E, 20])/3 + (4*M[E, 27])/9 + 
   (8*M[E, 28])/9 - (2*M[E, 32])/3, 
 M[B, 42] -> 21*M[A, 1] - 17*M[A, 2] - 18*M[A, 3] + 4*M[A, 4] - M[A, 5]/2 + 
   2*M[A, 6] + 6*M[A, 7] - 2*M[A, 8] + (10*M[A, 9])/3 + M[A, 10] - 
   M[A, 11]/3 + (11*M[A, 12])/3 + 6*M[A, 13] - 6*M[A, 14] - (11*M[A, 15])/3 + 
   (7*M[A, 16])/3 - 5*M[A, 18] + M[A, 20] - M[A, 21] - M[A, 24] - M[A, 25] + 
   M[B, 1] + 6*M[B, 3] - M[B, 6] - 2*M[B, 8] - M[B, 10] + 2*M[B, 11] + 
   4*M[B, 16] + 2*M[B, 17] - M[B, 20] + M[B, 26] - 2*M[B, 27] + M[B, 30] - 
   M[B, 33] + M[B, 37], M[D, 22] -> (-14*M[A, 1])/3 + 3*M[A, 2] + 2*M[A, 3] - 
   2*M[A, 4] - M[A, 5] - (2*M[A, 7])/3 + (8*M[A, 8])/3 - (4*M[A, 9])/3 - 
   (4*M[A, 11])/3 - (2*M[A, 12])/3 + 2*M[A, 14] + (2*M[A, 15])/3 - 
   (2*M[A, 16])/3 + 2*M[A, 18] + M[B, 15] + M[B, 16] + M[B, 17], 
 M[C, 37] -> (-124*M[A, 1])/9 + 13*M[A, 2] + (28*M[A, 3])/3 - (8*M[A, 4])/3 + 
   (5*M[A, 5])/6 - 4*M[A, 6] - (49*M[A, 7])/9 + (7*M[A, 8])/9 - 
   (17*M[A, 9])/9 - (11*M[A, 10])/6 + M[A, 11]/9 - (17*M[A, 12])/18 - 
   (7*M[A, 13])/3 + (7*M[A, 14])/3 + (13*M[A, 15])/9 - (10*M[A, 16])/9 - 
   (7*M[A, 17])/6 + (19*M[A, 18])/3 - (7*M[A, 19])/4, 
 M[F, 10] -> (47*M[A, 1])/4 - (31*M[A, 2])/4 - 5*M[A, 3] + (11*M[A, 5])/8 - 
   M[A, 6]/2 + (11*M[A, 7])/3 - (7*M[A, 8])/3 + (10*M[A, 9])/3 + 
   (7*M[A, 10])/4 - M[A, 11]/12 - (23*M[A, 12])/12 - M[A, 13] - 
   (7*M[A, 14])/4 - M[A, 15]/12 + (5*M[A, 16])/12 - (7*M[A, 18])/4 - 
   M[A, 20]/6 + M[A, 21]/6 + M[A, 24]/6 + M[A, 25]/6 + M[A, 26]/18 + 
   (13*M[E, 2])/3 + (14*M[E, 3])/3 - (14*M[E, 4])/3 - M[E, 7]/3 + M[E, 8] - 
   (5*M[E, 9])/6 + M[E, 11] + M[E, 12]/3 - M[E, 14]/3 + (2*M[E, 16])/3 + 
   (2*M[E, 19])/3 - M[E, 20] - (2*M[E, 27])/3 - (4*M[E, 28])/3 + M[E, 32], 
 M[H, 64] -> (82599979*M[A, 1])/313344 - (590329339*M[A, 2])/1566720 - 
   (81189401*M[A, 3])/156672 + (42329147*M[A, 4])/261120 - 
   (714115393*M[A, 5])/3133440 + (381791029*M[A, 6])/1566720 - 
   (761208103*M[A, 7])/1175040 - (17729459*M[A, 8])/235008 - 
   (2850239*M[A, 9])/55296 - (98622751*M[A, 10])/783360 - 
   (273100561*M[A, 11])/4700160 + (427585199*M[A, 12])/2350080 + 
   (745000523*M[A, 13])/1566720 + (12291829*M[A, 14])/313344 - 
   (136648079*M[A, 15])/587520 + (189226057*M[A, 16])/2350080 - 
   (4217171*M[A, 18])/313344 + (52796003*M[A, 20])/587520 - 
   (52796003*M[A, 21])/587520 - (274821259*M[A, 24])/4700160 - 
   (274821259*M[A, 25])/4700160 - (66323527*M[A, 26])/5640192 - 
   (11343*M[B, 1])/544 - (4087683*M[B, 3])/87040 + (691627*M[B, 5])/34816 + 
   (1047*M[B, 6])/34 - (55627*M[B, 8])/17408 + (233099*M[B, 9])/17408 - 
   (1395179*M[B, 10])/104448 - (1821205*M[B, 11])/104448 + 
   (233099*M[B, 15])/17408 - (17608353*M[B, 16])/87040 - 
   (8221429*M[B, 17])/87040 - (19003*M[B, 20])/3072 + (19003*M[B, 21])/3072 + 
   (19003*M[B, 26])/3072 - (2911805*M[B, 27])/52224 + 
   (256891*M[B, 28])/8704 - (19003*M[B, 29])/1024 - (349*M[B, 30])/34 + 
   (1047*M[B, 33])/68 - (1047*M[B, 37])/68 - (72829*M[C, 1])/512 - 
   (125859*M[C, 9])/17408 - (1125939*M[C, 10])/17408 - 
   (152709*M[C, 11])/17408 - (25843*M[C, 12])/1024 - 
   (808225*M[C, 14])/17408 - (824907*M[C, 16])/17408 + 
   (253203*M[C, 19])/4352 - (774595*M[C, 21])/17408 + 
   (200127*M[C, 23])/4352 - (132809*M[C, 25])/8704 + (35653*M[C, 29])/8704 - 
   (888293*M[C, 31])/17408 + (1343981*M[C, 33])/17408 + 
   (404805*M[C, 34])/8704 - (9053*M[C, 35])/544 + (321637*M[C, 36])/8704 - 
   (132809*M[C, 38])/8704 + (74735*M[C, 39])/1088 - (345*M[C, 51])/17 - 
   (1587*M[C, 52])/544 - (19609*M[E, 1])/1020 + (187483313*M[E, 2])/2350080 + 
   (11594743*M[E, 3])/235008 + (249068941*M[E, 4])/1175040 - 
   (59639*M[E, 5])/4080 - (43060469*M[E, 7])/2350080 + 
   (634235*M[E, 8])/52224 - (465020233*M[E, 9])/4700160 + 
   (22337*M[E, 10])/2040 - (267531403*M[E, 11])/783360 - 
   (124264267*M[E, 12])/2350080 + (3512603*M[E, 14])/138240 + 
   (2051*M[E, 15])/1020 + (3781301*M[E, 16])/1175040 - (2543*M[E, 17])/240 - 
   (78193*M[E, 18])/6120 + (8177141*M[E, 19])/1175040 + 
   (367961*M[E, 20])/261120 - (21193*M[E, 21])/2040 - (5603*M[E, 22])/340 + 
   (2389*M[E, 23])/170 + (35111*M[E, 24])/1224 + (133813*M[E, 25])/6120 - 
   (1438*M[E, 26])/85 - (10983029*M[E, 27])/1175040 - 
   (8177141*M[E, 28])/587520 + (2389*M[E, 29])/85 + (2051*M[E, 30])/510 + 
   (12730037*M[E, 32])/783360 - (15401*M[E, 36])/255 - (13579*M[F, 4])/680 - 
   (2897*M[F, 11])/17 + (4527*M[F, 14])/136 + (2019*M[F, 17])/136 + 
   (15897*M[F, 18])/272 + (701*M[F, 19])/34 + (405*M[F, 20])/16 + 
   (394*M[F, 27])/17 + (1677*M[F, 30])/34 - (2679*M[F, 31])/136 + 
   25*M[F, 33] - (3555*M[F, 35])/136 - (477*M[F, 44])/136 + 
   (414*M[F, 47])/17 - (585*M[F, 48])/34 - (27*M[F, 55])/4 - 
   (585*M[F, 56])/34 - (2035*M[G, 16])/68 + (205*M[G, 19])/34 - 
   (495*M[G, 20])/68 - (165*M[G, 21])/68 + (61*M[G, 27])/136 - 
   (165*M[G, 29])/68 + (89*M[G, 37])/34 + (733*M[G, 39])/136 - 
   (76*M[G, 41])/17 - (283*M[G, 42])/34 - (209*M[G, 48])/17 - 
   (78*M[G, 54])/17 - (207*M[G, 58])/136 + (1287*M[G, 60])/136 - 
   (165*M[G, 62])/34 + (25*M[G, 64])/136 - (32*M[G, 65])/17 - 
   (205*M[G, 68])/17 - (21*M[G, 69])/17 + (63*M[G, 70])/68, 
 M[I, 14] -> (-247*M[A, 1])/36 + (19*M[A, 2])/4 + (11*M[A, 3])/3 + 
   (2*M[A, 4])/3 - (17*M[A, 5])/24 + M[A, 6]/3 - (17*M[A, 7])/9 + M[A, 8] - 
   (35*M[A, 9])/18 - (17*M[A, 10])/12 + (7*M[A, 11])/12 + (17*M[A, 12])/12 + 
   (2*M[A, 13])/3 + (3*M[A, 14])/4 - M[A, 15]/12 - (5*M[A, 16])/36 + 
   (3*M[A, 18])/4 + M[A, 20]/9 - M[A, 21]/9 - M[A, 24]/9 - M[A, 25]/9 - 
   M[A, 26]/27 - (26*M[E, 2])/9 - (28*M[E, 3])/9 + (28*M[E, 4])/9 + 
   (2*M[E, 7])/9 - (2*M[E, 8])/3 + (5*M[E, 9])/9 - (2*M[E, 11])/3 - 
   (2*M[E, 12])/9 + (2*M[E, 14])/9 - (4*M[E, 16])/9 - (4*M[E, 19])/9 + 
   (2*M[E, 20])/3 + (4*M[E, 27])/9 + (8*M[E, 28])/9 - (2*M[E, 32])/3, 
 M[C, 18] -> M[A, 13], M[E, 37] -> (-247*M[A, 1])/36 + (19*M[A, 2])/4 + 
   (11*M[A, 3])/3 + (2*M[A, 4])/3 - (17*M[A, 5])/24 + M[A, 6]/3 - 
   (17*M[A, 7])/9 + M[A, 8] - (35*M[A, 9])/18 - (17*M[A, 10])/12 + 
   (7*M[A, 11])/12 + (17*M[A, 12])/12 + (2*M[A, 13])/3 + (3*M[A, 14])/4 - 
   M[A, 15]/12 - (5*M[A, 16])/36 + (3*M[A, 18])/4 + M[A, 20]/9 - M[A, 21]/9 - 
   M[A, 24]/9 - M[A, 25]/9 - M[A, 26]/27 - (26*M[E, 2])/9 - (28*M[E, 3])/9 + 
   (28*M[E, 4])/9 + (2*M[E, 7])/9 - (2*M[E, 8])/3 + (5*M[E, 9])/9 - 
   (2*M[E, 11])/3 - (2*M[E, 12])/9 + (2*M[E, 14])/9 - (4*M[E, 16])/9 - 
   (4*M[E, 19])/9 + (2*M[E, 20])/3 + (4*M[E, 27])/9 + (8*M[E, 28])/9 - 
   (2*M[E, 32])/3, M[B, 13] -> (7*M[A, 1])/3 - 2*M[A, 2] - M[A, 3] + 
   M[A, 4] + M[A, 5]/2 + M[A, 7]/3 - (4*M[A, 8])/3 + (2*M[A, 9])/3 + 
   (2*M[A, 11])/3 + M[A, 12]/3 - M[A, 14] - M[A, 15]/3 + M[A, 16]/3 - 
   M[A, 18], M[D, 14] -> (7*M[A, 1])/3 - M[A, 2] - M[A, 3] + M[A, 4] + 
   M[A, 5]/2 + (4*M[A, 7])/3 - (4*M[A, 8])/3 + (2*M[A, 9])/3 + 
   (2*M[A, 11])/3 + M[A, 12]/3 - M[A, 14] - M[A, 15]/3 + M[A, 16]/3 - 
   M[A, 18] - M[B, 8] + M[B, 14], 
 M[C, 17] -> (-1613*M[A, 1])/36 + (113*M[A, 2])/4 + (52*M[A, 3])/3 - 
   (5*M[A, 4])/3 - (139*M[A, 5])/24 + (5*M[A, 6])/3 - (139*M[A, 7])/9 + 
   11*M[A, 8] - (229*M[A, 9])/18 - (73*M[A, 10])/12 - (13*M[A, 11])/12 + 
   (67*M[A, 12])/12 + (29*M[A, 13])/6 + (33*M[A, 14])/4 + (13*M[A, 15])/12 - 
   (79*M[A, 16])/36 + (33*M[A, 18])/4 + (19*M[A, 20])/18 - (19*M[A, 21])/18 - 
   (5*M[A, 24])/9 - (5*M[A, 25])/9 - (29*M[A, 26])/108 - (130*M[E, 2])/9 - 
   (140*M[E, 3])/9 + (140*M[E, 4])/9 + (10*M[E, 7])/9 - (10*M[E, 8])/3 + 
   (25*M[E, 9])/9 - (10*M[E, 11])/3 - (10*M[E, 12])/9 + (10*M[E, 14])/9 - 
   (20*M[E, 16])/9 - (20*M[E, 19])/9 + (10*M[E, 20])/3 + (20*M[E, 27])/9 + 
   (40*M[E, 28])/9 - (10*M[E, 32])/3, 
 M[F, 2] -> (-7*M[A, 1])/12 + M[A, 2]/4 + M[A, 3] - M[A, 5]/8 - M[A, 7]/3 + 
   M[A, 8]/3 - M[A, 9]/6 - M[A, 10]/4 + M[A, 11]/12 - M[A, 12]/12 + 
   M[A, 14]/4 + M[A, 15]/12 - M[A, 16]/12 + M[A, 18]/4, 
 M[G, 9] -> (-7*M[A, 1])/12 + M[A, 2]/4 + M[A, 3] - M[A, 5]/8 - M[A, 7]/3 + 
   M[A, 8]/3 - M[A, 9]/6 - M[A, 10]/4 + M[A, 11]/12 - M[A, 12]/12 + 
   M[A, 14]/4 + M[A, 15]/12 - M[A, 16]/12 + M[A, 18]/4, 
 M[H, 42] -> (-4885*M[A, 1])/36 + (381*M[A, 2])/4 + (173*M[A, 3])/3 + 
   (32*M[A, 4])/3 - (323*M[A, 5])/24 + (41*M[A, 6])/6 - (323*M[A, 7])/9 + 
   (53*M[A, 8])/3 - (346*M[A, 9])/9 - (287*M[A, 10])/12 + (33*M[A, 11])/4 + 
   (119*M[A, 12])/4 + (41*M[A, 13])/3 + (53*M[A, 14])/4 - (29*M[A, 15])/12 - 
   (77*M[A, 16])/36 + (53*M[A, 18])/4 + (41*M[A, 20])/18 - (41*M[A, 21])/18 - 
   (41*M[A, 24])/18 - (41*M[A, 25])/18 - (53*M[A, 26])/54 + 2*M[B, 1] - 
   2*M[B, 5] - 2*M[B, 6] + 2*M[B, 10] - (533*M[E, 2])/9 - (574*M[E, 3])/9 + 
   (574*M[E, 4])/9 + (41*M[E, 7])/9 - (41*M[E, 8])/3 + (205*M[E, 9])/18 - 
   (41*M[E, 11])/3 - (41*M[E, 12])/9 + (41*M[E, 14])/9 - (82*M[E, 16])/9 - 
   (82*M[E, 19])/9 + (41*M[E, 20])/3 + (82*M[E, 27])/9 + (164*M[E, 28])/9 - 
   (41*M[E, 32])/3, M[I, 4] -> (-7*M[A, 1])/12 + M[A, 2]/4 + M[A, 3] - 
   M[A, 5]/8 - M[A, 7]/3 + M[A, 8]/3 - M[A, 9]/6 - M[A, 10]/4 + M[A, 11]/12 - 
   M[A, 12]/12 + M[A, 14]/4 + M[A, 15]/12 - M[A, 16]/12 + M[A, 18]/4, 
 M[B, 22] -> M[A, 3], M[C, 3] -> M[A, 3], M[B, 24] -> M[A, 4], 
 M[C, 5] -> M[A, 4], M[E, 6] -> -M[A, 1] - 2*M[E, 2] - 2*M[E, 3] + 2*M[E, 4], 
 M[B, 40] -> 2*M[A, 3] - 2*M[A, 7] - 2*M[A, 8] - 4*M[B, 3] - 2*M[B, 16] - 
   M[B, 17] + 2*M[B, 27], M[D, 1] -> -M[A, 1], M[C, 2] -> -M[A, 1], 
 M[F, 5] -> -M[A, 1], M[G, 13] -> -M[A, 1], M[H, 4] -> -M[A, 1], 
 M[I, 12] -> -M[A, 1], M[B, 41] -> (235*M[A, 1])/6 - (67*M[A, 2])/2 - 
   41*M[A, 3] + 5*M[A, 4] - (7*M[A, 5])/4 + 4*M[A, 6] + (14*M[A, 7])/3 - 
   (14*M[A, 8])/3 + (17*M[A, 9])/3 + (7*M[A, 10])/2 - (7*M[A, 11])/2 + 
   (41*M[A, 12])/6 + 9*M[A, 13] - (19*M[A, 14])/2 - (47*M[A, 15])/6 + 
   (9*M[A, 16])/2 - (17*M[A, 18])/2 + M[A, 20] - M[A, 21] - 2*M[A, 24] - 
   2*M[A, 25] - (5*M[A, 26])/18 + (9*M[B, 1])/2 + 6*M[B, 3] + M[B, 4] - 
   (3*M[B, 5])/2 - 4*M[B, 6] - 3*M[B, 8] + M[B, 10] + 3*M[B, 11] + 
   2*M[B, 16] + M[B, 17] + M[B, 19] - M[B, 21] - 3*M[B, 27] + M[B, 28] + 
   M[B, 30] - 2*M[B, 33] + 2*M[B, 37], 
 M[C, 53] -> (9055*M[A, 1])/9 - 855*M[A, 2] - (3229*M[A, 3])/3 + 
   (425*M[A, 4])/3 - (107*M[A, 5])/2 + (701*M[A, 6])/6 + 232*M[A, 7] - 
   (260*M[A, 8])/9 + (2699*M[A, 9])/18 + (599*M[A, 10])/6 - 105*M[A, 11] + 
   (3125*M[A, 12])/18 + (1501*M[A, 13])/6 - (785*M[A, 14])/3 - 
   (3383*M[A, 15])/18 + (1985*M[A, 16])/18 - (643*M[A, 18])/3 + 
   (235*M[A, 20])/9 - (235*M[A, 21])/9 - (983*M[A, 24])/18 - 
   (983*M[A, 25])/18 - (565*M[A, 26])/108 + 108*M[B, 1] + 187*M[B, 3] - 
   (139*M[B, 5])/2 - 108*M[B, 6] - 63*M[B, 8] + 19*M[B, 9] + 
   (211*M[B, 10])/6 + (437*M[B, 11])/6 + 19*M[B, 15] + 163*M[B, 16] + 
   91*M[B, 17] - (5*M[B, 20])/3 + (5*M[B, 21])/3 + (5*M[B, 26])/3 - 
   (197*M[B, 27])/3 + 36*M[B, 28] - 5*M[B, 29] + 36*M[B, 30] - 54*M[B, 33] + 
   54*M[B, 37] - 26*M[C, 1] - M[C, 9] - 17*M[C, 10] + 9*M[C, 11] - 
   11*M[C, 12] + 5*M[C, 14] + 3*M[C, 16] + 16*M[C, 19] - 25*M[C, 21] - 
   8*M[C, 23] - 4*M[C, 25] + 2*M[C, 29] - 11*M[C, 31] + 5*M[C, 33] + 
   6*M[C, 34] - 16*M[C, 35] + 2*M[C, 36] - 4*M[C, 38] + 14*M[C, 39] + 
   (325*M[E, 2])/9 + (350*M[E, 3])/9 - (350*M[E, 4])/9 - (25*M[E, 7])/9 + 
   (25*M[E, 8])/3 - (125*M[E, 9])/18 + (25*M[E, 11])/3 + (25*M[E, 12])/9 - 
   (25*M[E, 14])/9 + (50*M[E, 16])/9 + (50*M[E, 19])/9 - (25*M[E, 20])/3 - 
   (50*M[E, 27])/9 - (100*M[E, 28])/9 + (25*M[E, 32])/3, 
 M[E, 13] -> -2*M[A, 1] + 3*M[A, 2] + 6*M[A, 3] + (3*M[A, 5])/2 - 
   (3*M[A, 6])/2 + 3*M[A, 7] - M[A, 8] + M[A, 9]/2 + (3*M[A, 11])/2 - 
   (3*M[A, 12])/2 - 3*M[A, 13] + (3*M[A, 15])/2 - M[A, 16]/2 - M[A, 20]/2 + 
   M[A, 21]/2 + M[A, 24]/2 + M[A, 25]/2 + M[A, 26]/6 - 3*M[E, 4] + 
   M[E, 9]/2 + 3*M[E, 11], M[B, 23] -> -M[A, 1] + M[A, 3] + M[A, 5]/2, 
 M[D, 27] -> (-1211*M[A, 1])/36 + (63*M[A, 2])/2 + 37*M[A, 3] - 
   (17*M[A, 4])/3 + (11*M[A, 5])/6 - 5*M[A, 6] - (149*M[A, 7])/36 + 
   (131*M[A, 8])/36 - (83*M[A, 9])/18 - (5*M[A, 10])/2 + (55*M[A, 11])/18 - 
   (251*M[A, 12])/36 - (21*M[A, 13])/2 + (26*M[A, 14])/3 + (68*M[A, 15])/9 - 
   (38*M[A, 16])/9 + (23*M[A, 18])/3 - (3*M[A, 20])/2 + (3*M[A, 21])/2 + 
   2*M[A, 24] + 2*M[A, 25] + M[A, 26]/4 - (7*M[B, 1])/4 - M[B, 3]/2 - 
   M[B, 4]/6 + (41*M[B, 5])/24 + (19*M[B, 6])/3 + (7*M[B, 8])/3 - M[B, 9]/3 - 
   (77*M[B, 10])/24 - (115*M[B, 11])/24 - (3*M[B, 14])/4 - M[B, 15]/4 - 
   (35*M[B, 16])/12 + M[B, 17]/4 + M[B, 27] - M[B, 28]/3 - (2*M[B, 30])/3 + 
   4*M[B, 33] - M[B, 37] + M[D, 24]/2 - M[D, 26], M[C, 13] -> -M[A, 5], 
 M[F, 49] -> -2*M[A, 1] + 3*M[A, 2] + 6*M[A, 3] + (3*M[A, 5])/2 - 
   (3*M[A, 6])/2 + 3*M[A, 7] - M[A, 8] + M[A, 9]/2 + (3*M[A, 11])/2 - 
   (3*M[A, 12])/2 - 3*M[A, 13] + (3*M[A, 15])/2 - M[A, 16]/2 - M[A, 20]/2 + 
   M[A, 21]/2 + M[A, 24]/2 + M[A, 25]/2 + M[A, 26]/6 - 3*M[E, 4] + 
   M[E, 9]/2 + 3*M[E, 11] - M[E, 30], 
 M[G, 51] -> (59*M[A, 1])/12 - (17*M[A, 2])/4 - 5*M[A, 3] + 2*M[A, 4] - 
   (7*M[A, 5])/8 + (3*M[A, 6])/2 - (4*M[A, 7])/3 - (2*M[A, 8])/3 + 
   M[A, 9]/3 - (3*M[A, 10])/4 + M[A, 11]/12 + (23*M[A, 12])/12 + 3*M[A, 13] - 
   (5*M[A, 14])/4 - (23*M[A, 15])/12 + (11*M[A, 16])/12 - (5*M[A, 18])/4 + 
   M[A, 20]/2 - M[A, 21]/2 - M[A, 24]/2 - M[A, 25]/2 - M[A, 26]/12 + 
   3*M[E, 4] - M[E, 9]/2 - 3*M[E, 11], 
 M[H, 63] -> (652385345*M[A, 1])/5170176 - (199083967*M[A, 2])/1723392 - 
   (102498329*M[A, 3])/861696 + (22005245*M[A, 4])/861696 - 
   (75013453*M[A, 5])/3446784 + (6002345*M[A, 6])/191488 - 
   (74330011*M[A, 7])/1292544 - (34453907*M[A, 8])/1292544 + 
   (1329259*M[A, 9])/101376 - (1155089*M[A, 10])/287232 - 
   (44992093*M[A, 11])/5170176 + (16333633*M[A, 12])/861696 + 
   (35050373*M[A, 13])/574464 - (17978315*M[A, 14])/1723392 - 
   (7490105*M[A, 15])/215424 + (39956117*M[A, 16])/2585088 - 
   (3331899*M[A, 18])/191488 + (2499757*M[A, 20])/215424 - 
   (2499757*M[A, 21])/215424 - (12638789*M[A, 24])/1723392 - 
   (12638789*M[A, 25])/1723392 - (8800621*M[A, 26])/10340352 - 
   (3341*M[B, 1])/816 + (39371*M[B, 3])/287232 + (2603521*M[B, 5])/574464 + 
   (1015*M[B, 6])/374 - (332641*M[B, 8])/287232 + (62723*M[B, 9])/26112 - 
   (2330177*M[B, 10])/1723392 - (2346943*M[B, 11])/1723392 + 
   (62723*M[B, 15])/26112 - (7724231*M[B, 16])/287232 - 
   (3517139*M[B, 17])/287232 - (45361*M[B, 20])/50688 + 
   (45361*M[B, 21])/50688 + (45361*M[B, 26])/50688 - 
   (7570487*M[B, 27])/861696 + (231675*M[B, 28])/47872 - 
   (45361*M[B, 29])/16896 - (1015*M[B, 30])/1122 + (1015*M[B, 33])/748 - 
   (1015*M[B, 37])/748 - (196087*M[C, 1])/8448 - (34715*M[C, 9])/26112 - 
   (929523*M[C, 10])/95744 - (181519*M[C, 11])/287232 - 
   (21683*M[C, 12])/5632 - (187913*M[C, 14])/26112 - 
   (2063329*M[C, 16])/287232 + (592697*M[C, 19])/71808 - 
   (2096201*M[C, 21])/287232 + (487613*M[C, 23])/71808 - 
   (301691*M[C, 25])/143616 + (10957*M[C, 29])/13056 - 
   (762469*M[C, 31])/95744 + (3255559*M[C, 33])/287232 + 
   (323973*M[C, 34])/47872 - (2209*M[C, 35])/816 + (257317*M[C, 36])/47872 - 
   (301691*M[C, 38])/143616 + (182905*M[C, 39])/17952 - 
   (12979*M[C, 51])/4488 - (2977*M[C, 52])/4488 - (3634*M[E, 1])/1683 + 
   (15014207*M[E, 2])/861696 + (7964669*M[E, 3])/430848 - 
   (1491871*M[E, 4])/143616 + (1295*M[E, 5])/13464 - (111377*M[E, 7])/78336 + 
   (5031665*M[E, 8])/861696 - (9713677*M[E, 9])/574464 - 
   (2425*M[E, 10])/2244 - (9899717*M[E, 11])/287232 - 
   (4694405*M[E, 12])/861696 - (113995*M[E, 14])/50688 + 
   (377*M[E, 15])/1683 + (1531259*M[E, 16])/430848 + (431*M[E, 17])/792 - 
   (3533*M[E, 18])/2244 + (11977*M[E, 19])/4352 - 
   (20494355*M[E, 20])/2585088 - (15221*M[E, 21])/6732 - 
   (2285*M[E, 22])/1122 + (994*M[E, 23])/561 + (31457*M[E, 24])/6732 + 
   (2835*M[E, 25])/748 - (1051*M[E, 26])/561 - (889915*M[E, 27])/430848 - 
   (11977*M[E, 28])/2176 + (1988*M[E, 29])/561 + (754*M[E, 30])/1683 + 
   (2016635*M[E, 32])/287232 - (2503*M[E, 36])/3366 - (7195*M[F, 4])/2244 - 
   (2545*M[F, 11])/102 + (24625*M[F, 14])/2244 + (4967*M[F, 17])/2244 + 
   (40705*M[F, 18])/4488 + (3992*M[F, 19])/561 + (1021*M[F, 20])/264 + 
   (1670*M[F, 27])/561 + (7591*M[F, 30])/1122 - (7141*M[F, 31])/2244 + 
   (51*M[F, 33])/11 - (8065*M[F, 35])/2244 - (1049*M[F, 44])/2244 + 
   (1895*M[F, 47])/561 - (470*M[F, 48])/187 - (71*M[F, 55])/66 - 
   (470*M[F, 56])/187 - (315*M[G, 16])/34 + (27*M[G, 19])/34 - 
   (27*M[G, 20])/34 - (9*M[G, 21])/34 - (139*M[G, 27])/204 - 
   (9*M[G, 29])/34 + (3*M[G, 37])/17 + (251*M[G, 39])/204 - 
   (12*M[G, 41])/17 - (80*M[G, 42])/51 - (65*M[G, 48])/51 - 
   (79*M[G, 54])/51 - (83*M[G, 58])/68 + (265*M[G, 60])/204 - 
   (9*M[G, 62])/17 + (35*M[G, 64])/204 - (11*M[G, 65])/34 - 
   (27*M[G, 68])/17 - (6*M[G, 69])/17 + (9*M[G, 70])/34, 
 M[I, 45] -> (59*M[A, 1])/12 - (17*M[A, 2])/4 - 5*M[A, 3] + 2*M[A, 4] - 
   (7*M[A, 5])/8 + (3*M[A, 6])/2 - (4*M[A, 7])/3 - (2*M[A, 8])/3 + 
   M[A, 9]/3 - (3*M[A, 10])/4 + M[A, 11]/12 + (23*M[A, 12])/12 + 3*M[A, 13] - 
   (5*M[A, 14])/4 - (23*M[A, 15])/12 + (11*M[A, 16])/12 - (5*M[A, 18])/4 + 
   M[A, 20]/2 - M[A, 21]/2 - M[A, 24]/2 - M[A, 25]/2 - M[A, 26]/12 + 
   3*M[E, 4] - M[E, 9]/2 - 3*M[E, 11], 
 M[B, 36] -> (-91*M[A, 1])/18 + (15*M[A, 2])/4 + (14*M[A, 3])/3 + M[A, 4]/3 - 
   (11*M[A, 5])/24 - (143*M[A, 7])/36 - (31*M[A, 8])/36 - (10*M[A, 9])/9 - 
   (5*M[A, 10])/4 + (23*M[A, 11])/36 - (2*M[A, 12])/9 + (11*M[A, 14])/12 + 
   (11*M[A, 15])/36 - (11*M[A, 16])/36 + (11*M[A, 18])/12 + (3*M[B, 1])/4 - 
   (3*M[B, 3])/2 - M[B, 4]/6 - (17*M[B, 5])/24 + M[B, 8]/3 - M[B, 9]/3 + 
   (5*M[B, 10])/24 - (15*M[B, 11])/8 - M[B, 14]/4 - (3*M[B, 15])/4 - 
   (25*M[B, 16])/12 - (7*M[B, 17])/12, M[D, 9] -> -M[A, 7], 
 M[B, 7] -> M[A, 7], M[D, 17] -> M[B, 15], M[B, 45] -> M[A, 15], 
 M[B, 31] -> M[A, 2] + M[A, 10] + M[A, 18], 
 M[E, 39] -> (-311*M[A, 1])/15 + (211*M[A, 2])/15 + (16*M[A, 3])/3 - 
   (16*M[A, 4])/5 - (143*M[A, 5])/30 + (29*M[A, 6])/15 - (632*M[A, 7])/45 + 
   (56*M[A, 8])/9 - (217*M[A, 9])/45 - (37*M[A, 10])/15 - (146*M[A, 11])/45 + 
   (4*M[A, 12])/9 + (58*M[A, 13])/15 + (17*M[A, 14])/3 - (2*M[A, 15])/45 - 
   (56*M[A, 16])/45 + (17*M[A, 18])/3 + (29*M[A, 20])/45 - (29*M[A, 21])/45 - 
   (29*M[A, 24])/45 - (29*M[A, 25])/45 - (103*M[A, 26])/270 - (4*M[E, 1])/5 + 
   (308*M[E, 2])/45 + (32*M[E, 3])/9 + (464*M[E, 4])/45 - (6*M[E, 5])/5 - 
   (59*M[E, 7])/45 - (62*M[E, 9])/45 + (6*M[E, 10])/5 - (142*M[E, 11])/15 - 
   (142*M[E, 12])/45 + (106*M[E, 14])/45 + M[E, 15]/5 - (8*M[E, 16])/45 - 
   (4*M[E, 17])/5 - (14*M[E, 18])/15 + (22*M[E, 19])/45 + (6*M[E, 20])/5 - 
   (4*M[E, 21])/5 - (4*M[E, 22])/5 + (4*M[E, 23])/5 + (4*M[E, 24])/3 + 
   (14*M[E, 25])/15 - (6*M[E, 26])/5 - (28*M[E, 27])/45 - (44*M[E, 28])/45 + 
   (8*M[E, 29])/5 + (2*M[E, 30])/5 + (2*M[E, 32])/15 - (14*M[E, 36])/5, 
 M[B, 2] -> -M[A, 2], M[D, 5] -> -M[A, 12], M[C, 8] -> -M[A, 2], 
 M[F, 36] -> M[A, 1] - 2*M[A, 2] - M[A, 7] - M[A, 8] + M[B, 1] - 2*M[B, 3] - 
   M[B, 5] - M[B, 16] - M[B, 17]/2, 
 M[G, 50] -> M[A, 1] - 2*M[A, 2] - M[A, 7] - M[A, 8] + M[B, 1] - 2*M[B, 3] - 
   M[B, 5] - M[B, 16] - M[B, 17]/2, M[H, 9] -> -M[A, 2], 
 M[I, 46] -> -M[A, 2] - M[E, 11], 
 M[E, 35] -> (11*M[A, 1])/36 - (17*M[A, 2])/12 + (7*M[A, 3])/3 + 
   (20*M[A, 4])/3 + (17*M[A, 5])/24 + M[A, 6] + (38*M[A, 7])/9 - 
   (20*M[A, 8])/9 - (43*M[A, 9])/18 - (13*M[A, 10])/4 + (163*M[A, 11])/36 + 
   (233*M[A, 12])/36 + 2*M[A, 13] - (41*M[A, 14])/12 - (77*M[A, 15])/36 + 
   (53*M[A, 16])/36 - (41*M[A, 18])/12 + M[A, 20]/3 - M[A, 21]/3 - 
   M[A, 24]/3 - M[A, 25]/3 + M[A, 26]/6 - (35*M[E, 2])/3 - (19*M[E, 3])/3 + 
   (11*M[E, 4])/3 + (13*M[E, 7])/6 - (5*M[E, 8])/3 + (7*M[E, 9])/6 + 
   M[E, 11] + M[E, 12] - 2*M[E, 14] - (4*M[E, 16])/3 - (2*M[E, 18])/3 - 
   2*M[E, 19] + M[E, 20] - M[E, 21] - M[E, 24]/3 - M[E, 25]/3 + 
   (7*M[E, 27])/3 + 4*M[E, 28] - M[E, 32], 
 M[B, 12] -> -M[A, 1] + M[A, 7] + M[A, 8] - M[B, 5]/2 + M[B, 9] + 
   M[B, 10]/2 - M[B, 11]/2, M[D, 3] -> -M[A, 7] - M[A, 8], 
 M[C, 4] -> -M[A, 7] - M[A, 8], M[F, 13] -> -M[A, 7] - M[A, 8], 
 M[H, 15] -> -M[A, 7] - M[A, 8], M[I, 58] -> (-13*M[A, 1])/6 + M[A, 2]/2 - 
   12*M[A, 3] - (27*M[A, 5])/4 + (11*M[A, 6])/2 - 18*M[A, 7] + 
   (10*M[A, 8])/3 - (3*M[A, 9])/2 - (5*M[A, 10])/2 - (14*M[A, 11])/3 + 
   (8*M[A, 12])/3 + 11*M[A, 13] + (5*M[A, 14])/2 - (14*M[A, 15])/3 + 
   M[A, 16] + (5*M[A, 18])/2 + (11*M[A, 20])/6 - (11*M[A, 21])/6 - 
   (11*M[A, 24])/6 - (11*M[A, 25])/6 - (11*M[A, 26])/18 + (25*M[E, 2])/3 + 
   (5*M[E, 3])/3 + (40*M[E, 4])/3 - (7*M[E, 7])/3 + M[E, 8] - 
   (17*M[E, 9])/6 - 13*M[E, 11] - (5*M[E, 12])/3 + (11*M[E, 14])/3 + 
   (2*M[E, 16])/3 + (5*M[E, 19])/3 - (5*M[E, 27])/3 - (10*M[E, 28])/3, 
 M[E, 31] -> (47*M[A, 1])/4 - (31*M[A, 2])/4 - 5*M[A, 3] + (11*M[A, 5])/8 - 
   M[A, 6]/2 + (11*M[A, 7])/3 - (7*M[A, 8])/3 + (10*M[A, 9])/3 + 
   (7*M[A, 10])/4 - M[A, 11]/12 - (23*M[A, 12])/12 - M[A, 13] - 
   (7*M[A, 14])/4 - M[A, 15]/12 + (5*M[A, 16])/12 - (7*M[A, 18])/4 - 
   M[A, 20]/6 + M[A, 21]/6 + M[A, 24]/6 + M[A, 25]/6 + M[A, 26]/18 + 
   (16*M[E, 2])/3 + (14*M[E, 3])/3 - (14*M[E, 4])/3 - (5*M[E, 7])/6 + 
   M[E, 8] - (5*M[E, 9])/6 + M[E, 11] + M[E, 12]/3 - M[E, 14]/3 + 
   (2*M[E, 16])/3 + (2*M[E, 19])/3 - M[E, 20] - (2*M[E, 27])/3 - 
   (4*M[E, 28])/3, M[B, 35] -> (35*M[A, 1])/18 - (15*M[A, 2])/4 - 
   (4*M[A, 3])/3 + M[A, 4]/3 + (7*M[A, 5])/24 + (19*M[A, 7])/36 - 
   (13*M[A, 8])/36 + (8*M[A, 9])/9 + M[A, 10]/4 + (5*M[A, 11])/36 - 
   (2*M[A, 12])/9 - (7*M[A, 14])/12 - (7*M[A, 15])/36 + (7*M[A, 16])/36 - 
   (7*M[A, 18])/12 + (3*M[B, 1])/4 - (3*M[B, 3])/2 - M[B, 4]/6 - 
   (47*M[B, 5])/24 + M[B, 8]/3 - M[B, 9]/3 - (25*M[B, 10])/24 - 
   (5*M[B, 11])/8 - (3*M[B, 14])/4 - M[B, 15]/4 + (5*M[B, 16])/12 + 
   (23*M[B, 17])/12, M[D, 4] -> -M[A, 9], 
 M[C, 50] -> (-71455*M[A, 1])/288 + (5851*M[A, 2])/32 + (4221*M[A, 3])/16 + 
   (31*M[A, 4])/16 - (2701*M[A, 5])/192 - (309*M[A, 6])/32 - 
   (19027*M[A, 7])/72 - (10379*M[A, 8])/72 - (15967*M[A, 9])/288 - 
   (933*M[A, 10])/16 + (939*M[A, 11])/32 + (4895*M[A, 12])/144 - 
   (235*M[A, 13])/32 + (3589*M[A, 14])/96 - (347*M[A, 15])/36 - 
   (43*M[A, 16])/16 - (51*M[A, 17])/4 + (6029*M[A, 18])/96 - 
   (145*M[A, 19])/8 + (103*M[A, 20])/12 - (103*M[A, 21])/12 - 
   (245*M[A, 24])/96 - (245*M[A, 25])/96 - (335*M[A, 26])/192 - 
   (5213*M[B, 3])/16 + (25*M[B, 5])/32 - (289*M[B, 8])/16 + M[B, 9]/16 - 
   (25*M[B, 10])/96 + (25*M[B, 11])/96 + M[B, 15]/16 - (2855*M[B, 16])/16 - 
   (1427*M[B, 17])/16 - (25*M[B, 20])/48 + (25*M[B, 21])/48 + 
   (25*M[B, 26])/48 + (7049*M[B, 27])/48 + (157*M[B, 28])/8 - 
   (25*M[B, 29])/16 + (137*M[C, 1])/8 + (215*M[C, 9])/16 - 
   (153*M[C, 10])/16 - (367*M[C, 11])/16 - (201*M[C, 12])/16 + 
   (77*M[C, 14])/16 + (127*M[C, 16])/16 - (17*M[C, 19])/4 + 
   (127*M[C, 21])/16 + (69*M[C, 23])/4 - (11*M[C, 25])/8 + (11*M[C, 29])/8 - 
   45*M[C, 30] - (479*M[C, 31])/16 + (199*M[C, 33])/16 + (15*M[C, 34])/8 + 
   (13*M[C, 35])/2 + (39*M[C, 36])/8 + (69*M[C, 38])/8 - 3*M[C, 39] + 
   M[C, 44]/2 - 16*M[C, 45] - 9*M[C, 46] + 12*M[C, 47] - (3809*M[E, 2])/48 - 
   (2051*M[E, 3])/24 + (2051*M[E, 4])/24 + (293*M[E, 7])/48 - 
   (293*M[E, 8])/16 + (1465*M[E, 9])/96 - (293*M[E, 11])/16 - 
   (293*M[E, 12])/48 + (293*M[E, 14])/48 - (293*M[E, 16])/24 - 
   (293*M[E, 19])/24 + (293*M[E, 20])/16 + (293*M[E, 27])/24 + 
   (293*M[E, 28])/12 - (293*M[E, 32])/16, M[F, 39] -> M[E, 14], 
 M[H, 66] -> (344392663*M[A, 1])/4308480 - (564545851*M[A, 2])/4308480 - 
   (80472377*M[A, 3])/430848 + (50682043*M[A, 4])/718080 - 
   (764128897*M[A, 5])/8616960 + (407714581*M[A, 6])/4308480 - 
   (805753207*M[A, 7])/3231360 - (16078595*M[A, 8])/646272 - 
   (20095387*M[A, 9])/760320 - (119978479*M[A, 10])/2154240 - 
   (239622289*M[A, 11])/12925440 + (511851743*M[A, 12])/6462720 + 
   (803954027*M[A, 13])/4308480 + (10722997*M[A, 14])/861696 - 
   (146663651*M[A, 15])/1615680 + (202657273*M[A, 16])/6462720 - 
   (4263443*M[A, 18])/861696 + (56426867*M[A, 20])/1615680 - 
   (56426867*M[A, 21])/1615680 - (309065131*M[A, 24])/12925440 - 
   (309065131*M[A, 25])/12925440 - (350808131*M[A, 26])/77552640 - 
   (379*M[B, 1])/68 - (7167011*M[B, 3])/239360 + (425355*M[B, 5])/95744 + 
   (4721*M[B, 6])/374 - (54763*M[B, 8])/47872 + (17761*M[B, 9])/4352 - 
   (618073*M[B, 10])/95744 - (590503*M[B, 11])/95744 + 
   (17761*M[B, 15])/4352 - (17689281*M[B, 16])/239360 - 
   (8356213*M[B, 17])/239360 - (6089*M[B, 20])/2816 + (6089*M[B, 21])/2816 + 
   (6089*M[B, 26])/2816 - (834271*M[B, 27])/47872 + (232347*M[B, 28])/23936 - 
   (18267*M[B, 29])/2816 - (1449*M[B, 30])/374 + (3599*M[B, 33])/748 - 
   (4347*M[B, 37])/748 - (69085*M[C, 1])/1408 - (10441*M[C, 9])/4352 - 
   (1117043*M[C, 10])/47872 - (247397*M[C, 11])/47872 - 
   (27123*M[C, 12])/2816 - (66659*M[C, 14])/4352 - (776235*M[C, 16])/47872 + 
   (231635*M[C, 19])/11968 - (710563*M[C, 21])/47872 + 
   (181855*M[C, 23])/11968 - (120761*M[C, 25])/23936 + (5263*M[C, 29])/2176 - 
   (931397*M[C, 31])/47872 + (1261101*M[C, 33])/47872 + 
   (373509*M[C, 34])/23936 - (813*M[C, 35])/136 + (298021*M[C, 36])/23936 - 
   (120761*M[C, 38])/23936 + (68669*M[C, 39])/2992 - (10231*M[C, 51])/1496 - 
   (3033*M[C, 52])/2992 - (45269*M[E, 1])/5610 + 
   (195087569*M[E, 2])/6462720 + (16157623*M[E, 3])/646272 + 
   (347103949*M[E, 4])/3231360 - (52601*M[E, 5])/5610 - 
   (3355807*M[E, 7])/587520 + (129545*M[E, 8])/47872 - 
   (88931861*M[E, 9])/2585088 + (48091*M[E, 10])/5610 - 
   (285741163*M[E, 11])/2154240 - (138188011*M[E, 12])/6462720 + 
   (3600059*M[E, 14])/380160 + (1607*M[E, 15])/1870 - 
   (997867*M[E, 16])/3231360 - (2527*M[E, 17])/330 - (77659*M[E, 18])/16830 + 
   (273823*M[E, 19])/293760 + (6573433*M[E, 20])/718080 - 
   (7323*M[E, 21])/1870 - (5579*M[E, 22])/935 + (4864*M[E, 23])/935 + 
   (29303*M[E, 24])/3366 + (109339*M[E, 25])/16830 - (6251*M[E, 26])/935 + 
   (4425643*M[E, 27])/3231360 + (166817*M[E, 28])/146880 + 
   (9728*M[E, 29])/935 + (1607*M[E, 30])/935 + (7773461*M[E, 32])/2154240 - 
   (198289*M[E, 36])/5610 - (4484*M[F, 4])/935 - (954*M[F, 11])/17 + 
   (243*M[F, 14])/187 + (1845*M[F, 17])/374 + (8213*M[F, 18])/374 + 
   (67*M[F, 19])/187 + (171*M[F, 20])/22 + (2479*M[F, 27])/374 + 
   (3206*M[F, 30])/187 - (2111*M[F, 31])/374 + (189*M[F, 33])/22 - 
   (1600*M[F, 35])/187 - (427*M[F, 44])/374 + (1493*M[F, 47])/187 - 
   (1065*M[F, 48])/187 - (25*M[F, 55])/11 - (1065*M[F, 56])/187 - 
   (30*M[G, 16])/17 + (39*M[G, 19])/17 - (39*M[G, 20])/17 - 
   (13*M[G, 21])/17 + (4*M[G, 27])/17 - (13*M[G, 29])/17 + (3*M[G, 37])/17 + 
   (11*M[G, 39])/17 - (12*M[G, 41])/17 - (38*M[G, 42])/17 - 
   (84*M[G, 48])/17 + (2*M[G, 54])/17 + (9*M[G, 58])/17 + (49*M[G, 60])/17 - 
   (26*M[G, 62])/17 + (10*M[G, 64])/17 - (14*M[G, 65])/17 - 
   (78*M[G, 68])/17 - (6*M[G, 69])/17 + (13*M[G, 70])/17, 
 M[I, 18] -> -M[A, 7] - M[A, 8], M[B, 38] -> -M[A, 6], 
 M[C, 28] -> -M[A, 2] - M[A, 5]/2 + M[A, 6] + M[A, 7] + M[A, 8] - M[A, 9]/3 + 
   M[A, 10]/2 - (2*M[A, 11])/3 - M[A, 12]/6 + M[A, 13] + (2*M[A, 15])/3 - 
   M[A, 16]/3 + M[A, 17]/2 - M[A, 18] + (3*M[A, 19])/4, 
 M[B, 25] -> (19*M[A, 1])/3 - 6*M[A, 2] - 4*M[A, 3] + M[A, 4] + M[A, 5]/2 + 
   (4*M[A, 7])/3 - (4*M[A, 8])/3 + (4*M[A, 9])/3 + M[A, 11] + 
   (2*M[A, 12])/3 - M[A, 14] - (5*M[A, 15])/3 + M[A, 16] - 2*M[A, 18], 
 M[C, 42] -> (14*M[A, 1])/9 - (2*M[A, 2])/3 - M[A, 3] + M[A, 4] + M[A, 5]/3 + 
   (8*M[A, 7])/9 - (8*M[A, 8])/9 + (4*M[A, 9])/9 + (2*M[A, 10])/3 - 
   (2*M[A, 11])/9 + (2*M[A, 12])/9 - (2*M[A, 14])/3 - (2*M[A, 15])/9 + 
   (2*M[A, 16])/9 - (2*M[A, 18])/3 - (5*M[B, 3])/3 + (5*M[B, 8])/3 + 
   (5*M[B, 27])/3 - (5*M[B, 28])/3 - (2*M[C, 27])/3 - (5*M[C, 30])/3, 
 M[C, 26] -> M[A, 2] + M[A, 5]/2 - 2*M[A, 6] - M[A, 7] - M[A, 8] + 
   M[A, 9]/3 - M[A, 10]/2 + (2*M[A, 11])/3 + M[A, 12]/6 - M[A, 13] - 
   (2*M[A, 15])/3 + M[A, 16]/3 - M[A, 17]/2 + M[A, 18] - (3*M[A, 19])/4, 
 M[C, 24] -> -M[A, 17], M[F, 6] -> M[E, 4], M[G, 12] -> M[E, 4], 
 M[H, 27] -> (59*M[A, 1])/12 - (17*M[A, 2])/4 - 5*M[A, 3] + 2*M[A, 4] - 
   (7*M[A, 5])/8 + (3*M[A, 6])/2 - (4*M[A, 7])/3 - (2*M[A, 8])/3 + 
   M[A, 9]/3 - (3*M[A, 10])/4 + M[A, 11]/12 + (23*M[A, 12])/12 + 3*M[A, 13] - 
   (5*M[A, 14])/4 - (23*M[A, 15])/12 + (11*M[A, 16])/12 - (5*M[A, 18])/4 + 
   M[A, 20]/2 - M[A, 21]/2 - M[A, 24]/2 - M[A, 25]/2 - M[A, 26]/12 + 
   3*M[E, 4] + M[E, 9]/2 - 2*M[E, 11], M[I, 17] -> M[E, 4], 
 M[F, 38] -> -2*M[A, 1] + 3*M[A, 2] + 6*M[A, 3] + (3*M[A, 5])/2 - 
   (3*M[A, 6])/2 + 3*M[A, 7] - M[A, 8] + M[A, 9]/2 + (3*M[A, 11])/2 - 
   (3*M[A, 12])/2 - 3*M[A, 13] + (3*M[A, 15])/2 - M[A, 16]/2 - M[A, 20]/2 + 
   M[A, 21]/2 + M[A, 24]/2 + M[A, 25]/2 + M[A, 26]/6 - 3*M[E, 4] + 
   M[E, 9]/2 + 3*M[E, 11], M[G, 45] -> M[E, 11], 
 M[H, 26] -> (59*M[A, 1])/12 - (17*M[A, 2])/4 - 5*M[A, 3] + 2*M[A, 4] - 
   (7*M[A, 5])/8 + (3*M[A, 6])/2 - (4*M[A, 7])/3 - (2*M[A, 8])/3 + 
   M[A, 9]/3 - (3*M[A, 10])/4 + M[A, 11]/12 + (23*M[A, 12])/12 + 3*M[A, 13] - 
   (5*M[A, 14])/4 - (23*M[A, 15])/12 + (11*M[A, 16])/12 - (5*M[A, 18])/4 + 
   M[A, 20]/2 - M[A, 21]/2 - M[A, 24]/2 - M[A, 25]/2 - M[A, 26]/12 + 
   3*M[E, 4] - M[E, 9]/2 - 3*M[E, 11], M[I, 38] -> M[E, 11], 
 M[F, 37] -> (-457*M[A, 1])/36 + (115*M[A, 2])/12 + (31*M[A, 3])/3 - 
   (16*M[A, 4])/3 + (29*M[A, 5])/24 - 3*M[A, 6] + (14*M[A, 7])/9 + 
   (28*M[A, 8])/9 - (13*M[A, 9])/18 + (7*M[A, 10])/4 - (41*M[A, 11])/36 - 
   (175*M[A, 12])/36 - 6*M[A, 13] + (43*M[A, 14])/12 + (151*M[A, 15])/36 - 
   (79*M[A, 16])/36 + (43*M[A, 18])/12 - M[A, 20] + M[A, 21] + M[A, 24] + 
   M[A, 25] + M[A, 26]/18 + M[E, 2] - (11*M[E, 4])/3 - M[E, 7]/2 + 
   M[E, 8]/3 + (3*M[E, 9])/2 + 4*M[E, 11] + (2*M[E, 12])/3 + M[E, 14]/3 + 
   M[E, 18]/3 + M[E, 19]/3 + M[E, 21] - M[E, 24]/3 - M[E, 25]/3 - M[E, 27] - 
   (2*M[E, 28])/3 - M[F, 33], M[G, 35] -> M[E, 9], 
 M[H, 5] -> (59*M[A, 1])/12 - (17*M[A, 2])/4 - 5*M[A, 3] + 2*M[A, 4] - 
   (7*M[A, 5])/8 + (3*M[A, 6])/2 - (4*M[A, 7])/3 - (2*M[A, 8])/3 + 
   M[A, 9]/3 - (3*M[A, 10])/4 + M[A, 11]/12 + (23*M[A, 12])/12 + 3*M[A, 13] - 
   (5*M[A, 14])/4 - (23*M[A, 15])/12 + (11*M[A, 16])/12 - (5*M[A, 18])/4 + 
   M[A, 20]/2 - M[A, 21]/2 - M[A, 24]/2 - M[A, 25]/2 - M[A, 26]/12 + 
   3*M[E, 4] - M[E, 9]/2 - 2*M[E, 11], M[I, 29] -> M[E, 9], 
 M[C, 7] -> (47*M[A, 1])/4 - (31*M[A, 2])/4 - 5*M[A, 3] + (11*M[A, 5])/8 - 
   M[A, 6]/2 + (11*M[A, 7])/3 - (7*M[A, 8])/3 + (10*M[A, 9])/3 + 
   (7*M[A, 10])/4 - M[A, 11]/12 - (23*M[A, 12])/12 - M[A, 13] - 
   (7*M[A, 14])/4 - M[A, 15]/12 + (5*M[A, 16])/12 - (7*M[A, 18])/4 - 
   M[A, 20]/6 + M[A, 21]/6 + M[A, 24]/6 + M[A, 25]/6 + M[A, 26]/18 + 
   (13*M[E, 2])/3 + (14*M[E, 3])/3 - (14*M[E, 4])/3 - M[E, 7]/3 + M[E, 8] - 
   (5*M[E, 9])/6 + M[E, 11] + M[E, 12]/3 - M[E, 14]/3 + (2*M[E, 16])/3 + 
   (2*M[E, 19])/3 - M[E, 20] - (2*M[E, 27])/3 - (4*M[E, 28])/3 + M[E, 32], 
 M[F, 9] -> (-247*M[A, 1])/36 + (19*M[A, 2])/4 + (11*M[A, 3])/3 + 
   (2*M[A, 4])/3 - (17*M[A, 5])/24 + M[A, 6]/3 - (17*M[A, 7])/9 + M[A, 8] - 
   (35*M[A, 9])/18 - (17*M[A, 10])/12 + (7*M[A, 11])/12 + (17*M[A, 12])/12 + 
   (2*M[A, 13])/3 + (3*M[A, 14])/4 - M[A, 15]/12 - (5*M[A, 16])/36 + 
   (3*M[A, 18])/4 + M[A, 20]/9 - M[A, 21]/9 - M[A, 24]/9 - M[A, 25]/9 - 
   M[A, 26]/27 - (26*M[E, 2])/9 - (28*M[E, 3])/9 + (28*M[E, 4])/9 + 
   (2*M[E, 7])/9 - (2*M[E, 8])/3 + (5*M[E, 9])/9 - (2*M[E, 11])/3 - 
   (2*M[E, 12])/9 + (2*M[E, 14])/9 - (4*M[E, 16])/9 - (4*M[E, 19])/9 + 
   (2*M[E, 20])/3 + (4*M[E, 27])/9 + (8*M[E, 28])/9 - (2*M[E, 32])/3, 
 M[G, 7] -> (-247*M[A, 1])/36 + (19*M[A, 2])/4 + (11*M[A, 3])/3 + 
   (2*M[A, 4])/3 - (17*M[A, 5])/24 + M[A, 6]/3 - (17*M[A, 7])/9 + M[A, 8] - 
   (35*M[A, 9])/18 - (17*M[A, 10])/12 + (7*M[A, 11])/12 + (17*M[A, 12])/12 + 
   (2*M[A, 13])/3 + (3*M[A, 14])/4 - M[A, 15]/12 - (5*M[A, 16])/36 + 
   (3*M[A, 18])/4 + M[A, 20]/9 - M[A, 21]/9 - M[A, 24]/9 - M[A, 25]/9 - 
   M[A, 26]/27 - (26*M[E, 2])/9 - (28*M[E, 3])/9 + (28*M[E, 4])/9 + 
   (2*M[E, 7])/9 - (2*M[E, 8])/3 + (5*M[E, 9])/9 - (2*M[E, 11])/3 - 
   (2*M[E, 12])/9 + (2*M[E, 14])/9 - (4*M[E, 16])/9 - (4*M[E, 19])/9 + 
   (2*M[E, 20])/3 + (4*M[E, 27])/9 + (8*M[E, 28])/9 - (2*M[E, 32])/3, 
 M[H, 13] -> (47*M[A, 1])/4 - (31*M[A, 2])/4 - 5*M[A, 3] + (11*M[A, 5])/8 - 
   M[A, 6]/2 + (11*M[A, 7])/3 - (7*M[A, 8])/3 + (10*M[A, 9])/3 + 
   (7*M[A, 10])/4 - M[A, 11]/12 - (23*M[A, 12])/12 - M[A, 13] - 
   (7*M[A, 14])/4 - M[A, 15]/12 + (5*M[A, 16])/12 - (7*M[A, 18])/4 - 
   M[A, 20]/6 + M[A, 21]/6 + M[A, 24]/6 + M[A, 25]/6 + M[A, 26]/18 + 
   (13*M[E, 2])/3 + (14*M[E, 3])/3 - (14*M[E, 4])/3 - M[E, 7]/3 + M[E, 8] - 
   (5*M[E, 9])/6 + M[E, 11] + M[E, 12]/3 - M[E, 14]/3 + (2*M[E, 16])/3 + 
   (2*M[E, 19])/3 - M[E, 20] - (2*M[E, 27])/3 - (4*M[E, 28])/3 + M[E, 32], 
 M[I, 9] -> (47*M[A, 1])/4 - (31*M[A, 2])/4 - 5*M[A, 3] + (11*M[A, 5])/8 - 
   M[A, 6]/2 + (11*M[A, 7])/3 - (7*M[A, 8])/3 + (10*M[A, 9])/3 + 
   (7*M[A, 10])/4 - M[A, 11]/12 - (23*M[A, 12])/12 - M[A, 13] - 
   (7*M[A, 14])/4 - M[A, 15]/12 + (5*M[A, 16])/12 - (7*M[A, 18])/4 - 
   M[A, 20]/6 + M[A, 21]/6 + M[A, 24]/6 + M[A, 25]/6 + M[A, 26]/18 + 
   (13*M[E, 2])/3 + (14*M[E, 3])/3 - (14*M[E, 4])/3 - M[E, 7]/3 + M[E, 8] - 
   (5*M[E, 9])/6 + M[E, 11] + M[E, 12]/3 - M[E, 14]/3 + (2*M[E, 16])/3 + 
   (2*M[E, 19])/3 - M[E, 20] - (2*M[E, 27])/3 - (4*M[E, 28])/3 + M[E, 32], 
 M[F, 8] -> (-3*M[E, 2])/2 + M[E, 4]/2 + M[E, 36], M[G, 8] -> M[E, 36], 
 M[H, 20] -> (-7*M[A, 1])/6 + (5*M[E, 1])/3 + 64*M[E, 2] + (151*M[E, 3])/6 - 
   (229*M[E, 4])/6 - (5*M[E, 5])/6 + (10*M[E, 10])/3 - (5*M[E, 17])/6 + 
   (25*M[E, 20])/18 - (5*M[E, 36])/3 - 15*M[F, 14] - 10*M[F, 19] + 
   10*M[G, 16], M[I, 11] -> M[E, 2], 
 M[F, 28] -> (-7*M[A, 1])/2 + (3*M[A, 2])/2 - 6*M[A, 3] - (15*M[A, 5])/4 + 
   3*M[A, 6] - 10*M[A, 7] + 2*M[A, 8] - 3*M[A, 9] - (3*M[A, 10])/2 - 
   (5*M[A, 11])/2 + (7*M[A, 12])/2 + 6*M[A, 13] + (3*M[A, 14])/2 - 
   (5*M[A, 15])/2 + M[A, 16]/2 + (3*M[A, 18])/2 + M[A, 20] - M[A, 21] - 
   M[A, 24] - M[A, 25] - M[A, 26]/3 + 8*M[E, 4] - M[E, 9] - 6*M[E, 11] + 
   2*M[E, 14], M[G, 49] -> M[E, 12], 
 M[H, 2] -> (-457*M[A, 1])/36 + (115*M[A, 2])/12 + (31*M[A, 3])/3 - 
   (16*M[A, 4])/3 + (29*M[A, 5])/24 - 3*M[A, 6] + (14*M[A, 7])/9 + 
   (28*M[A, 8])/9 - (13*M[A, 9])/18 + (7*M[A, 10])/4 - (41*M[A, 11])/36 - 
   (175*M[A, 12])/36 - 6*M[A, 13] + (43*M[A, 14])/12 + (151*M[A, 15])/36 - 
   (79*M[A, 16])/36 + (43*M[A, 18])/12 - M[A, 20] + M[A, 21] + M[A, 24] + 
   M[A, 25] + M[A, 26]/18 + M[E, 2] - (11*M[E, 4])/3 - M[E, 7]/2 + 
   M[E, 8]/3 + (3*M[E, 9])/2 + 4*M[E, 11] + (2*M[E, 12])/3 + M[E, 14]/3 + 
   M[E, 18]/3 + M[E, 19]/3 + M[E, 21] - M[E, 24]/3 - M[E, 25]/3 - M[E, 27] - 
   (2*M[E, 28])/3, M[I, 53] -> (-457*M[A, 1])/36 + (115*M[A, 2])/12 + 
   (31*M[A, 3])/3 - (16*M[A, 4])/3 + (29*M[A, 5])/24 - 3*M[A, 6] + 
   (14*M[A, 7])/9 + (28*M[A, 8])/9 - (13*M[A, 9])/18 + (7*M[A, 10])/4 - 
   (41*M[A, 11])/36 - (175*M[A, 12])/36 - 6*M[A, 13] + (43*M[A, 14])/12 + 
   (151*M[A, 15])/36 - (79*M[A, 16])/36 + (43*M[A, 18])/12 - M[A, 20] + 
   M[A, 21] + M[A, 24] + M[A, 25] + M[A, 26]/18 + M[E, 2] - (11*M[E, 4])/3 - 
   M[E, 7]/2 + M[E, 8]/3 + (3*M[E, 9])/2 + 4*M[E, 11] + (2*M[E, 12])/3 + 
   M[E, 14]/3 + M[E, 18]/3 + M[E, 19]/3 + M[E, 21] - M[E, 24]/3 - 
   M[E, 25]/3 - 2*M[E, 27] - (5*M[E, 28])/3, 
 M[F, 25] -> (-169*M[A, 1])/10 + (89*M[A, 2])/10 - 10*M[A, 3] + 
   (44*M[A, 4])/5 - (257*M[A, 5])/20 + (58*M[A, 6])/5 - (484*M[A, 7])/15 + 
   (16*M[A, 8])/3 - (149*M[A, 9])/15 - (113*M[A, 10])/10 - (59*M[A, 11])/30 + 
   (91*M[A, 12])/6 + (116*M[A, 13])/5 + (5*M[A, 14])/2 - (323*M[A, 15])/30 + 
   (91*M[A, 16])/30 + (5*M[A, 18])/2 + (58*M[A, 20])/15 - (58*M[A, 21])/15 - 
   (58*M[A, 24])/15 - (58*M[A, 25])/15 - (9*M[A, 26])/10 - (4*M[E, 1])/5 + 
   (16*M[E, 2])/15 - (8*M[E, 3])/3 + (508*M[E, 4])/15 - (6*M[E, 5])/5 - 
   (13*M[E, 7])/15 - 2*M[E, 8] - (79*M[E, 9])/15 + (6*M[E, 10])/5 - 
   (134*M[E, 11])/5 - (74*M[E, 12])/15 + (62*M[E, 14])/15 + M[E, 15]/5 - 
   (16*M[E, 16])/15 - (4*M[E, 17])/5 - (8*M[E, 18])/5 - (16*M[E, 19])/15 + 
   (38*M[E, 20])/15 - (14*M[E, 21])/5 - (4*M[E, 22])/5 + (4*M[E, 23])/5 + 
   2*M[E, 24] + (8*M[E, 25])/5 - (6*M[E, 26])/5 + (34*M[E, 27])/15 + 
   (32*M[E, 28])/15 + (8*M[E, 29])/5 + (2*M[E, 30])/5 - (6*M[E, 32])/5 - 
   (14*M[E, 36])/5, M[G, 31] -> (-311*M[A, 1])/15 + (211*M[A, 2])/15 + 
   (16*M[A, 3])/3 - (16*M[A, 4])/5 - (143*M[A, 5])/30 + (29*M[A, 6])/15 - 
   (632*M[A, 7])/45 + (56*M[A, 8])/9 - (217*M[A, 9])/45 - (37*M[A, 10])/15 - 
   (146*M[A, 11])/45 + (4*M[A, 12])/9 + (58*M[A, 13])/15 + (17*M[A, 14])/3 - 
   (2*M[A, 15])/45 - (56*M[A, 16])/45 + (17*M[A, 18])/3 + (29*M[A, 20])/45 - 
   (29*M[A, 21])/45 - (29*M[A, 24])/45 - (29*M[A, 25])/45 - 
   (103*M[A, 26])/270 - (4*M[E, 1])/5 + (308*M[E, 2])/45 + (32*M[E, 3])/9 + 
   (464*M[E, 4])/45 - (6*M[E, 5])/5 - (59*M[E, 7])/45 - (62*M[E, 9])/45 + 
   (6*M[E, 10])/5 - (142*M[E, 11])/15 - (142*M[E, 12])/45 + 
   (106*M[E, 14])/45 + M[E, 15]/5 - (8*M[E, 16])/45 - (4*M[E, 17])/5 - 
   (14*M[E, 18])/15 + (22*M[E, 19])/45 + (6*M[E, 20])/5 - (4*M[E, 21])/5 - 
   (4*M[E, 22])/5 + (4*M[E, 23])/5 + (4*M[E, 24])/3 + (14*M[E, 25])/15 - 
   (6*M[E, 26])/5 - (28*M[E, 27])/45 - (44*M[E, 28])/45 + (8*M[E, 29])/5 + 
   (2*M[E, 30])/5 + (2*M[E, 32])/15 - (14*M[E, 36])/5, 
 M[H, 36] -> (-167*M[A, 1])/4 + (115*M[A, 2])/4 + 11*M[A, 3] + 6*M[A, 4] - 
   (71*M[A, 5])/8 + (13*M[A, 6])/2 - (68*M[A, 7])/3 + (22*M[A, 8])/3 - 
   (40*M[A, 9])/3 - (43*M[A, 10])/4 + (13*M[A, 11])/12 + (155*M[A, 12])/12 + 
   13*M[A, 13] + (19*M[A, 14])/4 - (59*M[A, 15])/12 + (7*M[A, 16])/12 + 
   (19*M[A, 18])/4 + (13*M[A, 20])/6 - (13*M[A, 21])/6 - (13*M[A, 24])/6 - 
   (13*M[A, 25])/6 - (23*M[A, 26])/36 - (64*M[E, 2])/3 - (56*M[E, 3])/3 + 
   (101*M[E, 4])/3 + M[E, 7]/3 - 4*M[E, 8] + (4*M[E, 9])/3 - 13*M[E, 11] - 
   (4*M[E, 12])/3 + (10*M[E, 14])/3 - (8*M[E, 16])/3 - (8*M[E, 19])/3 + 
   4*M[E, 20] + (8*M[E, 27])/3 + (16*M[E, 28])/3 - 4*M[E, 32], 
 M[I, 35] -> (-7*M[A, 1])/2 + (3*M[A, 2])/2 - 6*M[A, 3] - (15*M[A, 5])/4 + 
   3*M[A, 6] - 10*M[A, 7] + 2*M[A, 8] - 3*M[A, 9] - (3*M[A, 10])/2 - 
   (5*M[A, 11])/2 + (7*M[A, 12])/2 + 6*M[A, 13] + (3*M[A, 14])/2 - 
   (5*M[A, 15])/2 + M[A, 16]/2 + (3*M[A, 18])/2 + M[A, 20] - M[A, 21] - 
   M[A, 24] - M[A, 25] - M[A, 26]/3 + 8*M[E, 4] - M[E, 9] - 6*M[E, 11] + 
   2*M[E, 14], M[H, 44] -> (-53*M[A, 1])/4 + (33*M[A, 2])/4 + 3*M[A, 3] - 
   (21*M[A, 5])/8 + (3*M[A, 6])/2 - 7*M[A, 7] + 3*M[A, 8] - 4*M[A, 9] - 
   (9*M[A, 10])/4 - (3*M[A, 11])/4 + (11*M[A, 12])/4 + 3*M[A, 13] + 
   (9*M[A, 14])/4 - (3*M[A, 15])/4 - M[A, 16]/4 + (9*M[A, 18])/4 + 
   M[A, 20]/2 - M[A, 21]/2 - M[A, 24]/2 - M[A, 25]/2 - M[A, 26]/6 - 
   7*M[E, 2] - 5*M[E, 3] + 8*M[E, 4] - M[E, 8] - M[E, 9]/2 - 3*M[E, 11] - 
   M[E, 12] + M[E, 14] - M[E, 16] - 2*M[E, 19] + M[E, 20] + 2*M[E, 27] + 
   3*M[E, 28] - M[E, 32], M[I, 43] -> (3*M[A, 1])/2 - M[A, 2]/2 + 2*M[A, 3] + 
   (5*M[A, 5])/4 - M[A, 6] + (10*M[A, 7])/3 - (2*M[A, 8])/3 + (2*M[A, 9])/3 + 
   M[A, 10]/2 + (5*M[A, 11])/6 - (5*M[A, 12])/6 - 2*M[A, 13] - M[A, 14]/2 + 
   (5*M[A, 15])/6 - M[A, 16]/6 - M[A, 18]/2 - M[A, 20]/3 + M[A, 21]/3 + 
   M[A, 24]/3 + M[A, 25]/3 + M[A, 26]/9 + (8*M[E, 2])/3 + M[E, 3]/3 - 
   (10*M[E, 4])/3 + M[E, 7]/3 + (4*M[E, 9])/3 + 2*M[E, 11] + (2*M[E, 12])/3 - 
   (2*M[E, 14])/3 + M[E, 16]/3 + (4*M[E, 19])/3 - (4*M[E, 27])/3 - 
   (5*M[E, 28])/3, M[H, 43] -> (-17*M[A, 1])/18 + (11*M[A, 2])/6 + 
   (16*M[A, 3])/3 - (16*M[A, 4])/3 + (31*M[A, 5])/12 - (7*M[A, 6])/2 + 
   (47*M[A, 7])/9 + (7*M[A, 8])/9 + (47*M[A, 9])/18 + (7*M[A, 10])/2 - 
   (11*M[A, 11])/9 - (61*M[A, 12])/9 - 7*M[A, 13] + (11*M[A, 14])/6 + 
   (37*M[A, 15])/9 - (16*M[A, 16])/9 + (11*M[A, 18])/6 - (7*M[A, 20])/6 + 
   (7*M[A, 21])/6 + (7*M[A, 24])/6 + (7*M[A, 25])/6 + M[A, 26]/9 + 
   (16*M[E, 2])/3 + (14*M[E, 3])/3 - (25*M[E, 4])/3 - (5*M[E, 7])/6 + 
   (4*M[E, 8])/3 + (2*M[E, 9])/3 + 5*M[E, 11] + M[E, 12] + (2*M[E, 16])/3 + 
   M[E, 18]/3 + M[E, 19] - M[E, 20] + M[E, 21] - M[E, 24]/3 - M[E, 25]/3 - 
   (8*M[E, 27])/3 - 3*M[E, 28] + M[E, 32], M[I, 42] -> M[E, 27] + M[E, 28], 
 M[G, 10] -> M[E, 3], M[H, 1] -> M[E, 3], M[I, 13] -> M[E, 3], 
 M[F, 26] -> M[E, 7], M[I, 32] -> M[E, 7], M[G, 34] -> M[E, 8], 
 M[H, 3] -> (11*M[A, 1])/36 - (17*M[A, 2])/12 + (7*M[A, 3])/3 + 
   (20*M[A, 4])/3 + (17*M[A, 5])/24 + M[A, 6] + (38*M[A, 7])/9 - 
   (20*M[A, 8])/9 - (43*M[A, 9])/18 - (13*M[A, 10])/4 + (163*M[A, 11])/36 + 
   (233*M[A, 12])/36 + 2*M[A, 13] - (41*M[A, 14])/12 - (77*M[A, 15])/36 + 
   (53*M[A, 16])/36 - (41*M[A, 18])/12 + M[A, 20]/3 - M[A, 21]/3 - 
   M[A, 24]/3 - M[A, 25]/3 + M[A, 26]/6 - (35*M[E, 2])/3 - (19*M[E, 3])/3 + 
   (11*M[E, 4])/3 + (13*M[E, 7])/6 - (5*M[E, 8])/3 + (7*M[E, 9])/6 + 
   M[E, 11] + M[E, 12] - 2*M[E, 14] - (4*M[E, 16])/3 - (2*M[E, 18])/3 - 
   2*M[E, 19] + M[E, 20] - M[E, 21] - M[E, 24]/3 - M[E, 25]/3 + 
   (7*M[E, 27])/3 + 4*M[E, 28] - M[E, 32], 
 M[I, 33] -> (-727*M[A, 1])/18 + (55*M[A, 2])/2 + (22*M[A, 3])/3 + 
   (28*M[A, 4])/3 - (161*M[A, 5])/12 + (32*M[A, 6])/3 - (322*M[A, 7])/9 + 
   (22*M[A, 8])/3 - (143*M[A, 9])/9 - (89*M[A, 10])/6 + M[A, 11]/2 + 
   (35*M[A, 12])/2 + (64*M[A, 13])/3 + (11*M[A, 14])/2 - (53*M[A, 15])/6 + 
   (31*M[A, 16])/18 + (11*M[A, 18])/2 + (32*M[A, 20])/9 - (32*M[A, 21])/9 - 
   (32*M[A, 24])/9 - (32*M[A, 25])/9 - (49*M[A, 26])/54 - (112*M[E, 2])/9 - 
   (140*M[E, 3])/9 + (374*M[E, 4])/9 + M[E, 7]/9 - (10*M[E, 8])/3 - 
   (29*M[E, 9])/9 - (76*M[E, 11])/3 - (28*M[E, 12])/9 + (46*M[E, 14])/9 - 
   (20*M[E, 16])/9 - 2*M[E, 18] - (20*M[E, 19])/9 + (10*M[E, 20])/3 - 
   4*M[E, 21] + (38*M[E, 27])/9 + (40*M[E, 28])/9 - (10*M[E, 32])/3, 
 M[G, 5] -> (11*M[A, 1])/36 - (17*M[A, 2])/12 + (7*M[A, 3])/3 + 
   (20*M[A, 4])/3 + (17*M[A, 5])/24 + M[A, 6] + (38*M[A, 7])/9 - 
   (20*M[A, 8])/9 - (43*M[A, 9])/18 - (13*M[A, 10])/4 + (163*M[A, 11])/36 + 
   (233*M[A, 12])/36 + 2*M[A, 13] - (41*M[A, 14])/12 - (77*M[A, 15])/36 + 
   (53*M[A, 16])/36 - (41*M[A, 18])/12 + M[A, 20]/3 - M[A, 21]/3 - 
   M[A, 24]/3 - M[A, 25]/3 + M[A, 26]/6 - (35*M[E, 2])/3 - (19*M[E, 3])/3 + 
   (11*M[E, 4])/3 + (13*M[E, 7])/6 - (5*M[E, 8])/3 + (7*M[E, 9])/6 + 
   M[E, 11] + M[E, 12] - 2*M[E, 14] - (4*M[E, 16])/3 - (2*M[E, 18])/3 - 
   2*M[E, 19] + M[E, 20] - M[E, 21] - M[E, 24]/3 - M[E, 25]/3 + 
   (7*M[E, 27])/3 + 4*M[E, 28] - M[E, 32], 
 M[H, 62] -> (17644415629*M[A, 1])/25850880 - (6899133683*M[A, 2])/8616960 - 
   (869796161*M[A, 3])/861696 + (1267738777*M[A, 4])/4308480 - 
   (6055209641*M[A, 5])/17233920 + (1149649471*M[A, 6])/2872320 - 
   (6194537471*M[A, 7])/6462720 - (201196907*M[A, 8])/1292544 - 
   (22950289*M[A, 9])/506880 - (254839229*M[A, 10])/1436160 - 
   (2427412217*M[A, 11])/25850880 + (30074177*M[A, 12])/95744 + 
   (745832299*M[A, 13])/957440 + (13598077*M[A, 14])/1723392 - 
   (429672941*M[A, 15])/1077120 + (1929468529*M[A, 16])/12925440 - 
   (42155353*M[A, 18])/574464 + (158016457*M[A, 20])/1077120 - 
   (158016457*M[A, 21])/1077120 - (842095361*M[A, 24])/8616960 - 
   (842095361*M[A, 25])/8616960 - (896434057*M[A, 26])/51701760 - 
   (10811*M[B, 1])/816 - (24659773*M[B, 3])/287232 + 
   (8591977*M[B, 5])/574464 + (7349*M[B, 6])/187 - (2073673*M[B, 8])/287232 + 
   (673979*M[B, 9])/26112 - (31082537*M[B, 10])/1723392 - 
   (36645847*M[B, 11])/1723392 + (673979*M[B, 15])/26112 - 
   (90045599*M[B, 16])/287232 - (41315915*M[B, 17])/287232 - 
   (500377*M[B, 20])/50688 + (500377*M[B, 21])/50688 + 
   (500377*M[B, 26])/50688 - (78517007*M[B, 27])/861696 + 
   (2588915*M[B, 28])/47872 - (500377*M[B, 29])/16896 - (7349*M[B, 30])/561 + 
   (7349*M[B, 33])/374 - (7349*M[B, 37])/374 - (2063311*M[C, 1])/8448 - 
   (378707*M[C, 9])/26112 - (10403819*M[C, 10])/95744 - 
   (1297063*M[C, 11])/287232 - (246955*M[C, 12])/5632 - 
   (2015921*M[C, 14])/26112 - (22491721*M[C, 16])/287232 + 
   (6254945*M[C, 19])/71808 - (24197105*M[C, 21])/287232 + 
   (5220101*M[C, 23])/71808 - (3281747*M[C, 25])/143616 + 
   (142357*M[C, 29])/13056 - (8590317*M[C, 31])/95744 + 
   (35158687*M[C, 33])/287232 + (3533901*M[C, 34])/47872 - 
   (27253*M[C, 35])/816 + (2767981*M[C, 36])/47872 - 
   (3281747*M[C, 38])/143616 + (2022469*M[C, 39])/17952 - 
   (71375*M[C, 51])/2244 - (54749*M[C, 52])/8976 - (543247*M[E, 1])/16830 + 
   (1974619*M[E, 2])/478720 + (10910935*M[E, 3])/143616 + 
   (757629319*M[E, 4])/2154240 - (1497407*M[E, 5])/67320 - 
   (8051933*M[E, 7])/391680 + (21712985*M[E, 8])/861696 - 
   (1316921083*M[E, 9])/8616960 + (150577*M[E, 10])/11220 - 
   (718728449*M[E, 11])/1436160 - (338187329*M[E, 12])/4308480 + 
   (1833787*M[E, 14])/84480 + (112471*M[E, 15])/33660 + 
   (4546709*M[E, 16])/718080 - (61619*M[E, 17])/3960 - 
   (181811*M[E, 18])/11220 + (567517*M[E, 19])/195840 - 
   (83103991*M[E, 20])/12925440 - (436789*M[E, 21])/33660 - 
   (139789*M[E, 22])/5610 + (61562*M[E, 23])/2805 + (265373*M[E, 24])/6732 + 
   (334051*M[E, 25])/11220 - (145801*M[E, 26])/5610 - 
   (13195903*M[E, 27])/2154240 - (567517*M[E, 28])/97920 + 
   (123124*M[E, 29])/2805 + (112471*M[E, 30])/16830 + 
   (15493013*M[E, 32])/478720 - (747691*M[E, 36])/8415 - 
   (58693*M[F, 4])/2244 - (27601*M[F, 11])/102 + (157147*M[F, 14])/2244 + 
   (53255*M[F, 17])/2244 + (413035*M[F, 18])/4488 + (24962*M[F, 19])/561 + 
   (9103*M[F, 20])/264 + (18233*M[F, 27])/561 + (43256*M[F, 30])/561 - 
   (67369*M[F, 31])/2244 + (915*M[F, 33])/22 - (21850*M[F, 35])/561 - 
   (11417*M[F, 44])/2244 + (41023*M[F, 47])/1122 - (10105*M[F, 48])/374 - 
   (755*M[F, 55])/66 - (10105*M[F, 56])/374 - (2005*M[G, 16])/34 + 
   (337*M[G, 19])/34 - (303*M[G, 20])/34 - (101*M[G, 21])/34 + 
   (635*M[G, 27])/204 - (101*M[G, 29])/34 - (6*M[G, 37])/17 + 
   (1385*M[G, 39])/204 - (112*M[G, 41])/17 - (707*M[G, 42])/51 - 
   (1043*M[G, 48])/51 - (403*M[G, 54])/51 - (225*M[G, 58])/68 + 
   (2275*M[G, 60])/204 - (101*M[G, 62])/17 + (389*M[G, 64])/204 - 
   (131*M[G, 65])/34 - (337*M[G, 68])/17 - (22*M[G, 69])/17 + 
   (33*M[G, 70])/34, M[I, 2] -> (11*M[A, 1])/36 - (17*M[A, 2])/12 + 
   (7*M[A, 3])/3 + (20*M[A, 4])/3 + (17*M[A, 5])/24 + M[A, 6] + 
   (38*M[A, 7])/9 - (20*M[A, 8])/9 - (43*M[A, 9])/18 - (13*M[A, 10])/4 + 
   (163*M[A, 11])/36 + (233*M[A, 12])/36 + 2*M[A, 13] - (41*M[A, 14])/12 - 
   (77*M[A, 15])/36 + (53*M[A, 16])/36 - (41*M[A, 18])/12 + M[A, 20]/3 - 
   M[A, 21]/3 - M[A, 24]/3 - M[A, 25]/3 + M[A, 26]/6 - (35*M[E, 2])/3 - 
   (19*M[E, 3])/3 + (11*M[E, 4])/3 + (13*M[E, 7])/6 - (5*M[E, 8])/3 + 
   (7*M[E, 9])/6 + M[E, 11] + M[E, 12] - 2*M[E, 14] - (4*M[E, 16])/3 - 
   (2*M[E, 18])/3 - 2*M[E, 19] + M[E, 20] - M[E, 21] - M[E, 24]/3 - 
   M[E, 25]/3 + (7*M[E, 27])/3 + 4*M[E, 28] - M[E, 32], M[G, 66] -> M[E, 24], 
 M[H, 18] -> -M[E, 24] - M[E, 25], M[I, 69] -> M[E, 18], 
 M[G, 43] -> (-457*M[A, 1])/36 + (115*M[A, 2])/12 + (31*M[A, 3])/3 - 
   (16*M[A, 4])/3 + (29*M[A, 5])/24 - 3*M[A, 6] + (14*M[A, 7])/9 + 
   (28*M[A, 8])/9 - (13*M[A, 9])/18 + (7*M[A, 10])/4 - (41*M[A, 11])/36 - 
   (175*M[A, 12])/36 - 6*M[A, 13] + (43*M[A, 14])/12 + (151*M[A, 15])/36 - 
   (79*M[A, 16])/36 + (43*M[A, 18])/12 - M[A, 20] + M[A, 21] + M[A, 24] + 
   M[A, 25] + M[A, 26]/18 + M[E, 2] - (11*M[E, 4])/3 - M[E, 7]/2 + 
   M[E, 8]/3 + (3*M[E, 9])/2 + 4*M[E, 11] - M[E, 12]/3 + M[E, 14]/3 + 
   M[E, 18]/3 + M[E, 19]/3 + M[E, 21] - M[E, 24]/3 - M[E, 25]/3 - M[E, 27] - 
   (2*M[E, 28])/3, M[H, 17] -> (301*M[A, 1])/12 - (71*M[A, 2])/4 - 
   23*M[A, 3] + 4*M[A, 4] - (25*M[A, 5])/8 + 5*M[A, 6] - (22*M[A, 7])/3 - 
   4*M[A, 8] + (23*M[A, 9])/6 - M[A, 10]/4 - (9*M[A, 11])/4 + 
   (13*M[A, 12])/4 + 10*M[A, 13] - (15*M[A, 14])/4 - (25*M[A, 15])/4 + 
   (35*M[A, 16])/12 - (15*M[A, 18])/4 + (5*M[A, 20])/3 - (5*M[A, 21])/3 - 
   (5*M[A, 24])/3 - (5*M[A, 25])/3 - (5*M[A, 26])/18 + (29*M[E, 2])/3 + 
   (25*M[E, 3])/3 + (11*M[E, 4])/3 - (7*M[E, 7])/6 + M[E, 8] - 
   (25*M[E, 9])/6 - 9*M[E, 11] - M[E, 12]/3 + (4*M[E, 14])/3 + 
   (4*M[E, 16])/3 + (4*M[E, 19])/3 - M[E, 20] - M[E, 21] + M[E, 24] + 
   M[E, 25] - M[E, 27]/3 - (8*M[E, 28])/3 + M[E, 32], M[I, 64] -> M[E, 16], 
 M[G, 33] -> (-727*M[A, 1])/18 + (55*M[A, 2])/2 + (22*M[A, 3])/3 + 
   (28*M[A, 4])/3 - (161*M[A, 5])/12 + (32*M[A, 6])/3 - (322*M[A, 7])/9 + 
   (22*M[A, 8])/3 - (143*M[A, 9])/9 - (89*M[A, 10])/6 + M[A, 11]/2 + 
   (35*M[A, 12])/2 + (64*M[A, 13])/3 + (11*M[A, 14])/2 - (53*M[A, 15])/6 + 
   (31*M[A, 16])/18 + (11*M[A, 18])/2 + (32*M[A, 20])/9 - (32*M[A, 21])/9 - 
   (32*M[A, 24])/9 - (32*M[A, 25])/9 - (49*M[A, 26])/54 - (112*M[E, 2])/9 - 
   (140*M[E, 3])/9 + (374*M[E, 4])/9 + M[E, 7]/9 - (10*M[E, 8])/3 - 
   (29*M[E, 9])/9 - (76*M[E, 11])/3 - (28*M[E, 12])/9 + (46*M[E, 14])/9 - 
   (20*M[E, 16])/9 - 2*M[E, 18] - (20*M[E, 19])/9 + (10*M[E, 20])/3 - 
   4*M[E, 21] + (38*M[E, 27])/9 + (40*M[E, 28])/9 - (10*M[E, 32])/3, 
 M[I, 30] -> M[E, 8], M[I, 63] -> (89*M[A, 1])/9 - (13*M[A, 2])/3 + 
   14*M[A, 3] - (88*M[A, 4])/3 + 14*M[A, 5] - (107*M[A, 6])/6 + 31*M[A, 7] + 
   (35*M[A, 8])/9 + (31*M[A, 9])/2 + (65*M[A, 10])/3 - (161*M[A, 11])/18 - 
   (631*M[A, 12])/18 - (107*M[A, 13])/3 + (23*M[A, 14])/3 + 
   (367*M[A, 15])/18 - (17*M[A, 16])/2 + (23*M[A, 18])/3 - 
   (107*M[A, 20])/18 + (107*M[A, 21])/18 + (107*M[A, 24])/18 + 
   (107*M[A, 25])/18 + (85*M[A, 26])/108 + (248*M[E, 2])/9 + 
   (238*M[E, 3])/9 - (457*M[E, 4])/9 - (61*M[E, 7])/18 + (22*M[E, 8])/3 + 
   (7*M[E, 9])/9 + (89*M[E, 11])/3 + (11*M[E, 12])/9 - (20*M[E, 14])/9 + 
   (34*M[E, 16])/9 + (2*M[E, 18])/3 + (22*M[E, 19])/9 - (17*M[E, 20])/3 + 
   5*M[E, 21] + (4*M[E, 24])/3 + (4*M[E, 25])/3 - (61*M[E, 27])/9 - 
   (89*M[E, 28])/9 + (17*M[E, 32])/3, M[F, 15] -> M[E, 5], 
 M[F, 3] -> -M[A, 1]/3 + M[E, 1]/3 - M[E, 2]/2 - (2*M[E, 3])/3 + M[E, 4]/6 + 
   M[E, 5]/3 - M[E, 10]/3 + M[E, 17]/3 - (5*M[E, 20])/9 + (2*M[E, 36])/3, 
 M[G, 1] -> -M[A, 1]/3 + M[E, 1]/3 - M[E, 2]/2 - (2*M[E, 3])/3 + M[E, 4]/6 + 
   M[E, 5]/3 - M[E, 10]/3 + M[E, 17]/3 - (5*M[E, 20])/9 + (2*M[E, 36])/3, 
 M[G, 22] -> -M[A, 1]/6 + (2*M[E, 1])/3 - (5*M[E, 3])/6 - M[E, 4]/6 + 
   M[E, 5]/6 - (2*M[E, 10])/3 + M[E, 17]/6 - (5*M[E, 20])/18 + M[E, 36]/3, 
 M[F, 1] -> M[E, 36], M[G, 6] -> (-3*M[E, 2])/2 + M[E, 4]/2 + M[E, 36], 
 M[G, 3] -> M[E, 1], M[F, 42] -> -35*M[A, 1] + 27*M[A, 2] + 24*M[A, 3] - 
   12*M[A, 4] + (3*M[A, 5])/2 - 6*M[A, 6] - 2*M[A, 7] + 6*M[A, 8] - 
   5*M[A, 9] + 3*M[A, 10] - 3*M[A, 11] - 8*M[A, 12] - 12*M[A, 13] + 
   9*M[A, 14] + 9*M[A, 15] - 5*M[A, 16] + 9*M[A, 18] - 2*M[A, 20] + 
   2*M[A, 21] + 2*M[A, 24] + 2*M[A, 25] + 2*M[E, 1] - 4*M[E, 3] - 6*M[E, 4] + 
   4*M[E, 5] + M[E, 9] - 2*M[E, 10] + 6*M[E, 11] + 4*M[E, 14] + 2*M[E, 17] - 
   (10*M[E, 20])/3 - 2*M[E, 30] - 2*M[E, 36], M[F, 41] -> M[E, 15], 
 M[G, 28] -> (-997*M[A, 1])/30 + (2131*M[A, 2])/90 + (122*M[A, 3])/9 - 
   (68*M[A, 4])/15 - (923*M[A, 5])/180 + (52*M[A, 6])/45 - 
   (2236*M[A, 7])/135 + (208*M[A, 8])/27 - (1001*M[A, 9])/135 - 
   (307*M[A, 10])/90 - (821*M[A, 11])/270 + (13*M[A, 12])/54 + 
   (104*M[A, 13])/45 + (143*M[A, 14])/18 + (403*M[A, 15])/270 - 
   (611*M[A, 16])/270 + (143*M[A, 18])/18 + (52*M[A, 20])/135 - 
   (52*M[A, 21])/135 - (52*M[A, 24])/135 - (52*M[A, 25])/135 - 
   (329*M[A, 26])/810 - (2*M[E, 1])/15 + (664*M[E, 2])/135 + (4*M[E, 3])/27 + 
   (1642*M[E, 4])/135 + (2*M[E, 5])/15 - (157*M[E, 7])/135 - (2*M[E, 8])/3 - 
   (181*M[E, 9])/135 + (8*M[E, 10])/15 - (446*M[E, 11])/45 - 
   (506*M[E, 12])/135 + (488*M[E, 14])/135 - (2*M[E, 15])/15 - 
   (64*M[E, 16])/135 - (2*M[E, 17])/15 - (52*M[E, 18])/45 - 
   (4*M[E, 19])/135 + (8*M[E, 20])/15 - (22*M[E, 21])/15 - (4*M[E, 22])/5 + 
   (4*M[E, 23])/5 + (14*M[E, 24])/9 + (52*M[E, 25])/45 - (6*M[E, 26])/5 + 
   (46*M[E, 27])/135 + (8*M[E, 28])/135 + (8*M[E, 29])/5 - (4*M[E, 30])/15 - 
   (14*M[E, 32])/45 - (52*M[E, 36])/15, 
 M[F, 24] -> (-311*M[A, 1])/15 + (211*M[A, 2])/15 + (16*M[A, 3])/3 - 
   (16*M[A, 4])/5 - (143*M[A, 5])/30 + (29*M[A, 6])/15 - (632*M[A, 7])/45 + 
   (56*M[A, 8])/9 - (217*M[A, 9])/45 - (37*M[A, 10])/15 - (146*M[A, 11])/45 + 
   (4*M[A, 12])/9 + (58*M[A, 13])/15 + (17*M[A, 14])/3 - (2*M[A, 15])/45 - 
   (56*M[A, 16])/45 + (17*M[A, 18])/3 + (29*M[A, 20])/45 - (29*M[A, 21])/45 - 
   (29*M[A, 24])/45 - (29*M[A, 25])/45 - (103*M[A, 26])/270 - (4*M[E, 1])/5 + 
   (308*M[E, 2])/45 + (32*M[E, 3])/9 + (464*M[E, 4])/45 - (6*M[E, 5])/5 - 
   (59*M[E, 7])/45 - (62*M[E, 9])/45 + (6*M[E, 10])/5 - (142*M[E, 11])/15 - 
   (142*M[E, 12])/45 + (106*M[E, 14])/45 + M[E, 15]/5 - (8*M[E, 16])/45 - 
   (4*M[E, 17])/5 - (14*M[E, 18])/15 + (22*M[E, 19])/45 + (6*M[E, 20])/5 - 
   (4*M[E, 21])/5 - (4*M[E, 22])/5 + (4*M[E, 23])/5 + (4*M[E, 24])/3 + 
   (14*M[E, 25])/15 - (6*M[E, 26])/5 - (28*M[E, 27])/45 - (44*M[E, 28])/45 + 
   (8*M[E, 29])/5 + (2*M[E, 30])/5 + (2*M[E, 32])/15 - (14*M[E, 36])/5, 
 M[G, 30] -> (-169*M[A, 1])/10 + (89*M[A, 2])/10 - 10*M[A, 3] + 
   (44*M[A, 4])/5 - (257*M[A, 5])/20 + (58*M[A, 6])/5 - (484*M[A, 7])/15 + 
   (16*M[A, 8])/3 - (149*M[A, 9])/15 - (113*M[A, 10])/10 - (59*M[A, 11])/30 + 
   (91*M[A, 12])/6 + (116*M[A, 13])/5 + (5*M[A, 14])/2 - (323*M[A, 15])/30 + 
   (91*M[A, 16])/30 + (5*M[A, 18])/2 + (58*M[A, 20])/15 - (58*M[A, 21])/15 - 
   (58*M[A, 24])/15 - (58*M[A, 25])/15 - (9*M[A, 26])/10 - (4*M[E, 1])/5 + 
   (16*M[E, 2])/15 - (8*M[E, 3])/3 + (508*M[E, 4])/15 - (6*M[E, 5])/5 - 
   (13*M[E, 7])/15 - 2*M[E, 8] - (79*M[E, 9])/15 + (6*M[E, 10])/5 - 
   (134*M[E, 11])/5 - (74*M[E, 12])/15 + (62*M[E, 14])/15 + M[E, 15]/5 - 
   (16*M[E, 16])/15 - (4*M[E, 17])/5 - (8*M[E, 18])/5 - (16*M[E, 19])/15 + 
   (38*M[E, 20])/15 - (14*M[E, 21])/5 - (4*M[E, 22])/5 + (4*M[E, 23])/5 + 
   2*M[E, 24] + (8*M[E, 25])/5 - (6*M[E, 26])/5 + (34*M[E, 27])/15 + 
   (32*M[E, 28])/15 + (8*M[E, 29])/5 + (2*M[E, 30])/5 - (6*M[E, 32])/5 - 
   (14*M[E, 36])/5, M[G, 61] -> M[E, 22], 
 M[G, 56] -> (149*M[A, 1])/60 - (277*M[A, 2])/180 + (11*M[A, 3])/9 + 
   (28*M[A, 4])/15 + (401*M[A, 5])/360 - (17*M[A, 6])/45 + 
   (461*M[A, 7])/135 - (41*M[A, 8])/27 - (223*M[A, 9])/270 - 
   (71*M[A, 10])/180 + (947*M[A, 11])/540 + (221*M[A, 12])/108 - 
   (34*M[A, 13])/45 - (53*M[A, 14])/36 - (61*M[A, 15])/540 + 
   (197*M[A, 16])/540 - (53*M[A, 18])/36 - (17*M[A, 20])/135 + 
   (17*M[A, 21])/135 + (17*M[A, 24])/135 + (17*M[A, 25])/135 + 
   (203*M[A, 26])/1620 + (22*M[E, 1])/15 - (1933*M[E, 2])/270 - 
   (373*M[E, 3])/54 - (182*M[E, 4])/135 + (41*M[E, 5])/30 + 
   (137*M[E, 7])/135 - (4*M[E, 8])/3 + (307*M[E, 9])/270 - (23*M[E, 10])/15 + 
   (151*M[E, 11])/45 - (44*M[E, 12])/135 - (73*M[E, 14])/135 - M[E, 15]/5 - 
   (76*M[E, 16])/135 + (29*M[E, 17])/30 + (2*M[E, 18])/45 - 
   (196*M[E, 19])/135 - (41*M[E, 20])/30 - M[E, 21]/5 - M[E, 22]/5 + 
   M[E, 23]/5 - M[E, 24]/9 - (2*M[E, 25])/45 + (6*M[E, 26])/5 + 
   (229*M[E, 27])/135 + (392*M[E, 28])/135 - (8*M[E, 29])/5 - 
   (2*M[E, 30])/5 - (11*M[E, 32])/45 + (32*M[E, 36])/15, 
 M[G, 57] -> -31*M[A, 1] + (67*M[A, 2])/3 + (26*M[A, 3])/3 - 4*M[A, 4] - 
   (53*M[A, 5])/6 + (25*M[A, 6])/6 - (236*M[A, 7])/9 + (88*M[A, 8])/9 - 
   (119*M[A, 9])/18 - (16*M[A, 10])/3 - (91*M[A, 11])/18 + M[A, 12]/18 + 
   (25*M[A, 13])/3 + (28*M[A, 14])/3 - (19*M[A, 15])/18 - (31*M[A, 16])/18 + 
   (28*M[A, 18])/3 + (25*M[A, 20])/18 - (25*M[A, 21])/18 - (25*M[A, 24])/18 - 
   (25*M[A, 25])/18 - (77*M[A, 26])/108 + (107*M[E, 2])/9 + M[E, 3]/9 + 
   (182*M[E, 4])/9 - (49*M[E, 7])/18 - (41*M[E, 9])/9 - (52*M[E, 11])/3 - 
   (19*M[E, 12])/9 + (46*M[E, 14])/9 + (4*M[E, 16])/9 - (8*M[E, 18])/3 + 
   (34*M[E, 19])/9 + M[E, 20]/3 - 3*M[E, 21] + (11*M[E, 24])/3 + 
   (8*M[E, 25])/3 - (31*M[E, 27])/9 - (68*M[E, 28])/9 - M[E, 32]/3, 
 M[G, 55] -> (219*M[A, 1])/20 - (557*M[A, 2])/60 - (53*M[A, 3])/3 + 
   (8*M[A, 4])/5 - (479*M[A, 5])/120 + (68*M[A, 6])/15 - (449*M[A, 7])/45 - 
   (7*M[A, 8])/9 + (127*M[A, 9])/90 - (31*M[A, 10])/60 - (593*M[A, 11])/180 + 
   (97*M[A, 12])/36 + (136*M[A, 13])/15 - (13*M[A, 14])/12 - 
   (881*M[A, 15])/180 + (337*M[A, 16])/180 - (13*M[A, 18])/12 + 
   (68*M[A, 20])/45 - (68*M[A, 21])/45 - (68*M[A, 24])/45 - 
   (68*M[A, 25])/45 - (227*M[A, 26])/540 + (2*M[E, 1])/5 + (221*M[E, 2])/45 - 
   M[E, 3]/9 + (323*M[E, 4])/45 + (3*M[E, 5])/5 - (151*M[E, 7])/90 - 
   (103*M[E, 9])/90 - (3*M[E, 10])/5 - (64*M[E, 11])/15 - (4*M[E, 12])/45 + 
   (112*M[E, 14])/45 - M[E, 15]/10 + (34*M[E, 16])/45 + (2*M[E, 17])/5 + 
   (7*M[E, 18])/15 + (64*M[E, 19])/45 - (3*M[E, 20])/5 + (2*M[E, 21])/5 - 
   (3*M[E, 22])/5 + (3*M[E, 23])/5 - (2*M[E, 24])/3 - (7*M[E, 25])/15 + 
   (3*M[E, 26])/5 - (61*M[E, 27])/45 - (128*M[E, 28])/45 - (9*M[E, 29])/5 - 
   M[E, 30]/5 - M[E, 32]/15 - (8*M[E, 36])/5, 
 M[D, 12] -> -2*M[A, 2] + M[B, 1] - 2*M[B, 3] - M[B, 5], 
 M[C, 40] -> -M[B, 3] + M[B, 27] - M[C, 39], M[F, 34] -> M[B, 1] - M[B, 5], 
 M[G, 47] -> (-71*M[A, 1])/30 + (21*M[A, 2])/10 + 2*M[A, 3] - (4*M[A, 4])/5 + 
   (7*M[A, 5])/20 - (3*M[A, 6])/5 + (14*M[A, 7])/15 + (2*M[A, 8])/3 - 
   (2*M[A, 9])/15 + (3*M[A, 10])/10 - M[A, 11]/30 - (23*M[A, 12])/30 - 
   (6*M[A, 13])/5 + M[A, 14]/2 + (23*M[A, 15])/30 - (11*M[A, 16])/30 + 
   M[A, 18]/2 - M[A, 20]/5 + M[A, 21]/5 + M[A, 24]/5 + M[A, 25]/5 + 
   M[A, 26]/45 - M[B, 1] + (12*M[B, 3])/5 + M[B, 5] + (2*M[B, 16])/5 + 
   M[B, 17]/5 - (6*M[E, 4])/5 - M[E, 9]/5 - (4*M[E, 11])/5 - (2*M[F, 4])/5, 
 M[H, 7] -> M[B, 3], M[I, 59] -> M[I, 16] + M[I, 22] + M[I, 40] - M[I, 47] + 
   M[I, 49]/2 - (15773*M[A, 1])/2304 - (31*M[A, 2])/256 - (505*M[A, 3])/128 - 
   (195*M[A, 4])/128 - (4679*M[A, 5])/1536 + (401*M[A, 6])/256 - 
   (3617*M[A, 7])/576 + (3575*M[A, 8])/576 - (5165*M[A, 9])/2304 - 
   (51*M[A, 10])/128 - (703*M[A, 11])/256 - (791*M[A, 12])/1152 + 
   (943*M[A, 13])/256 + (3071*M[A, 14])/768 - (49*M[A, 15])/288 - 
   (89*M[A, 16])/128 + (2599*M[A, 18])/768 + (95*M[A, 20])/96 - 
   (95*M[A, 21])/96 - (175*M[A, 24])/768 - (175*M[A, 25])/768 - 
   (295*M[A, 26])/4608 + (7*M[B, 1])/2 - (255*M[B, 3])/128 - 
   (861*M[B, 5])/256 + (61*M[B, 8])/128 + (131*M[B, 9])/128 - 
   (35*M[B, 10])/768 + (35*M[B, 11])/768 + (131*M[B, 15])/128 + 
   (11*M[B, 16])/128 + (71*M[B, 17])/128 - (35*M[B, 20])/384 + 
   (35*M[B, 21])/384 + (35*M[B, 26])/384 - (389*M[B, 27])/384 + 
   (83*M[B, 28])/64 - (35*M[B, 29])/128 - (213*M[C, 1])/64 - 
   (59*M[C, 9])/128 - (267*M[C, 10])/128 + (51*M[C, 11])/128 - 
   (123*M[C, 12])/128 - (137*M[C, 14])/128 - (195*M[C, 16])/128 - 
   (53*M[C, 19])/32 - (251*M[C, 21])/128 + (23*M[C, 23])/32 - M[C, 25]/64 + 
   (77*M[C, 29])/64 - (301*M[C, 31])/128 + (85*M[C, 33])/128 + 
   (45*M[C, 34])/64 - (7*M[C, 35])/4 + (13*M[C, 36])/64 - M[C, 38]/64 + 
   (13*M[C, 39])/8 - M[C, 51]/4 - M[C, 52]/8 + (797*M[E, 2])/384 + 
   (119*M[E, 3])/192 - (599*M[E, 4])/192 - (17*M[E, 7])/384 + 
   (17*M[E, 8])/128 - (85*M[E, 9])/768 + (17*M[E, 11])/128 + 
   (17*M[E, 12])/384 - (17*M[E, 14])/384 + (17*M[E, 16])/192 + 
   (17*M[E, 19])/192 - (17*M[E, 20])/128 - (17*M[E, 27])/192 - 
   (17*M[E, 28])/96 + (17*M[E, 32])/128 + 2*M[F, 4] - 2*M[F, 11] - M[F, 18] - 
   M[F, 20], M[C, 49] -> (28895*M[A, 1])/288 - (6593*M[A, 2])/96 - 
   (1853*M[A, 3])/16 - (31*M[A, 4])/16 + (269*M[A, 5])/192 + 
   (165*M[A, 6])/32 + (12131*M[A, 7])/72 + (7771*M[A, 8])/72 + 
   (6607*M[A, 9])/288 + (1483*M[A, 10])/48 - (3779*M[A, 11])/288 - 
   (3563*M[A, 12])/144 + (187*M[A, 13])/32 - (1013*M[A, 14])/96 + 
   (515*M[A, 15])/36 - (485*M[A, 16])/144 + (17*M[A, 17])/2 - 
   (2765*M[A, 18])/96 + (45*M[A, 19])/4 - (49*M[A, 20])/12 + 
   (49*M[A, 21])/12 + (389*M[A, 24])/96 + (389*M[A, 25])/96 + 
   (239*M[A, 26])/192 - 6*M[B, 1] + (10895*M[B, 3])/48 + (95*M[B, 5])/32 + 
   6*M[B, 6] + (547*M[B, 8])/48 - M[B, 9]/16 - (53*M[B, 10])/32 - 
   (139*M[B, 11])/32 - M[B, 15]/16 + (1831*M[B, 16])/16 + (915*M[B, 17])/16 + 
   (11*M[B, 20])/16 - (11*M[B, 21])/16 - (11*M[B, 26])/16 - 
   (5369*M[B, 27])/48 - (227*M[B, 28])/24 + (33*M[B, 29])/16 - 2*M[B, 30] + 
   3*M[B, 33] - 3*M[B, 37] - (121*M[C, 1])/8 - (87*M[C, 9])/16 - 
   (39*M[C, 10])/16 + (111*M[C, 11])/16 - (23*M[C, 12])/16 - 
   (29*M[C, 14])/16 - (79*M[C, 16])/16 + (3*M[C, 19])/4 - (39*M[C, 21])/16 - 
   (29*M[C, 23])/4 - (37*M[C, 25])/8 + (8*M[C, 27])/3 + (57*M[C, 29])/8 + 
   (83*M[C, 30])/3 + (159*M[C, 31])/16 - (7*M[C, 33])/16 + (97*M[C, 34])/8 - 
   16*M[C, 35] - (31*M[C, 36])/8 - (69*M[C, 38])/8 + 17*M[C, 39] - M[C, 44] + 
   11*M[C, 45] + 6*M[C, 46] - 8*M[C, 47] + (2561*M[E, 2])/48 + 
   (1379*M[E, 3])/24 - (1379*M[E, 4])/24 - (197*M[E, 7])/48 + 
   (197*M[E, 8])/16 - (985*M[E, 9])/96 + (197*M[E, 11])/16 + 
   (197*M[E, 12])/48 - (197*M[E, 14])/48 + (197*M[E, 16])/24 + 
   (197*M[E, 19])/24 - (197*M[E, 20])/16 - (197*M[E, 27])/24 - 
   (197*M[E, 28])/12 + (197*M[E, 32])/16, 
 M[D, 25] -> (283*M[A, 1])/6 - (295*M[A, 2])/6 - (146*M[A, 3])/3 + 
   8*M[A, 4] - (25*M[A, 5])/12 + 6*M[A, 6] + 6*M[A, 7] - 6*M[A, 8] + 
   7*M[A, 9] + (7*M[A, 10])/2 - (23*M[A, 11])/6 + (53*M[A, 12])/6 + 
   13*M[A, 13] - (25*M[A, 14])/2 - (19*M[A, 15])/2 + (11*M[A, 16])/2 - 
   (21*M[A, 18])/2 + (5*M[A, 20])/3 - (5*M[A, 21])/3 - (8*M[A, 24])/3 - 
   (8*M[A, 25])/3 - (5*M[A, 26])/18 + 4*M[B, 1] - 2*M[B, 3] - 6*M[B, 5] - 
   (22*M[B, 6])/3 - (14*M[B, 8])/3 + (4*M[B, 10])/3 + 6*M[B, 11] + 
   (4*M[B, 16])/3 + (2*M[B, 17])/3 - 2*M[B, 27] + (2*M[B, 28])/3 + 
   (4*M[B, 30])/3 - (10*M[B, 33])/3 + 2*M[B, 37] + M[D, 24], 
 M[C, 32] -> 2*M[A, 3] - 2*M[A, 7] - 2*M[A, 8] - 4*M[B, 3] - 2*M[B, 16] - 
   M[B, 17] + 2*M[B, 27] - M[C, 30], 
 M[F, 58] -> (-18267569*M[A, 1])/253440 + (4705103*M[A, 2])/84480 + 
   (187559*M[A, 3])/2816 - (91757*M[A, 4])/42240 - (165379*M[A, 5])/168960 - 
   (282913*M[A, 6])/84480 - (1317109*M[A, 7])/63360 + (26573*M[A, 8])/4224 - 
   (3659521*M[A, 9])/253440 - (539933*M[A, 10])/42240 + 
   (2214797*M[A, 11])/253440 - (59863*M[A, 12])/25344 - 
   (289631*M[A, 13])/84480 + (88501*M[A, 14])/5632 + 
   (231443*M[A, 15])/31680 - (75261*M[A, 16])/14080 + 
   (221255*M[A, 18])/16896 + (10249*M[A, 20])/31680 - 
   (10249*M[A, 21])/31680 + (469663*M[A, 24])/253440 + 
   (469663*M[A, 25])/253440 + (254231*M[A, 26])/1520640 - (35*M[B, 1])/8 - 
   (17887*M[B, 3])/2816 + (11843*M[B, 5])/5632 + (78*M[B, 6])/11 + 
   (8861*M[B, 8])/2816 - (311*M[B, 9])/256 - (40451*M[B, 10])/16896 - 
   (79357*M[B, 11])/16896 - (311*M[B, 15])/256 - (24597*M[B, 16])/2816 - 
   (14009*M[B, 17])/2816 - (515*M[B, 20])/8448 + (515*M[B, 21])/8448 + 
   (515*M[B, 26])/8448 + (9499*M[B, 27])/8448 - (3053*M[B, 28])/1408 - 
   (515*M[B, 29])/2816 - (26*M[B, 30])/11 + (39*M[B, 33])/11 - 
   (39*M[B, 37])/11 + (5899*M[C, 1])/1408 + (175*M[C, 9])/256 + 
   (117*M[C, 10])/2816 - (13933*M[C, 11])/2816 + (1349*M[C, 12])/2816 + 
   (165*M[C, 14])/256 - (2275*M[C, 16])/2816 - (1301*M[C, 19])/704 + 
   (13413*M[C, 21])/2816 + (311*M[C, 23])/704 - (817*M[C, 25])/1408 + 
   (39*M[C, 29])/128 + (1843*M[C, 31])/2816 - (555*M[C, 33])/2816 + 
   (1005*M[C, 34])/1408 + M[C, 35]/8 + (141*M[C, 36])/1408 - 
   (817*M[C, 38])/1408 + (51*M[C, 39])/176 + (49*M[C, 51])/44 + 
   (7*M[C, 52])/88 + (14*M[E, 1])/55 - (891053*M[E, 2])/126720 - 
   (138619*M[E, 3])/12672 + (967943*M[E, 4])/63360 + (37*M[E, 5])/110 + 
   (10819*M[E, 7])/11520 - (19949*M[E, 8])/8448 + (125029*M[E, 9])/253440 - 
   (37*M[E, 10])/110 - (269153*M[E, 11])/42240 - (62753*M[E, 12])/126720 + 
   (95009*M[E, 14])/126720 - (9*M[E, 15])/220 - (88481*M[E, 16])/63360 + 
   (14*M[E, 17])/55 - (7*M[E, 18])/330 - (10051*M[E, 19])/5760 + 
   (74017*M[E, 20])/42240 - (26*M[E, 21])/55 + (9*M[E, 22])/55 - 
   (9*M[E, 23])/55 - (2*M[E, 24])/33 + (7*M[E, 25])/330 + (27*M[E, 26])/110 + 
   (139169*M[E, 27])/63360 + (10051*M[E, 28])/2880 - (18*M[E, 29])/55 - 
   (9*M[E, 30])/110 - (91937*M[E, 32])/42240 + (49*M[E, 36])/55 - 
   (27*M[F, 4])/22 + 10*M[F, 11] + M[F, 14]/11 - (7*M[F, 17])/11 + 
   (25*M[F, 18])/44 + M[F, 19]/11 + (105*M[F, 20])/44 + (15*M[F, 27])/22 - 
   (45*M[F, 30])/22 + (17*M[F, 31])/11 - (5*M[F, 33])/11 + (35*M[F, 35])/44 + 
   M[F, 44]/11 + (5*M[F, 47])/22 - (7*M[F, 48])/22 + (4*M[F, 55])/11 + 
   (15*M[F, 56])/22, M[G, 80] -> (8817439889*M[A, 1])/12925440 - 
   (3541295023*M[A, 2])/4308480 - (418297333*M[A, 3])/430848 + 
   (664751117*M[A, 4])/2154240 - (3026202781*M[A, 5])/8616960 + 
   (193316377*M[A, 6])/478720 - (3169708411*M[A, 7])/3231360 - 
   (117914455*M[A, 8])/646272 - (12913669*M[A, 9])/253440 - 
   (134133809*M[A, 10])/718080 - (976787437*M[A, 11])/12925440 + 
   (15017509*M[A, 12])/47872 + (1129163957*M[A, 13])/1436160 + 
   (15525761*M[A, 14])/861696 - (215216941*M[A, 15])/538560 + 
   (968784629*M[A, 16])/6462720 - (21583373*M[A, 18])/287232 + 
   (80950237*M[A, 20])/538560 - (80950237*M[A, 21])/538560 - 
   (404146421*M[A, 24])/4308480 - (404146421*M[A, 25])/4308480 - 
   (412628317*M[A, 26])/25850880 - (7697*M[B, 1])/204 - 
   (8294369*M[B, 3])/143616 + (11109437*M[B, 5])/287232 + 
   (17857*M[B, 6])/374 - (1256285*M[B, 8])/143616 + (350839*M[B, 9])/13056 - 
   (18557629*M[B, 10])/861696 - (22584899*M[B, 11])/861696 + 
   (350839*M[B, 15])/13056 - (51574507*M[B, 16])/143616 - 
   (23857639*M[B, 17])/143616 - (284909*M[B, 20])/25344 + 
   (284909*M[B, 21])/25344 + (284909*M[B, 26])/25344 - 
   (45114715*M[B, 27])/430848 + (1361359*M[B, 28])/23936 - 
   (284909*M[B, 29])/8448 - (17857*M[B, 30])/1122 + (17857*M[B, 33])/748 - 
   (17857*M[B, 37])/748 - (1150619*M[C, 1])/4224 - (195535*M[C, 9])/13056 - 
   (5744263*M[C, 10])/47872 - (1726547*M[C, 11])/143616 - 
   (133127*M[C, 12])/2816 - (1144741*M[C, 14])/13056 - 
   (12801821*M[C, 16])/143616 + (3746197*M[C, 19])/35904 - 
   (12427237*M[C, 21])/143616 + (3041353*M[C, 23])/35904 - 
   (1935391*M[C, 25])/71808 + (62297*M[C, 29])/6528 - 
   (4658257*M[C, 31])/47872 + (20343755*M[C, 33])/143616 + 
   (2034513*M[C, 34])/23936 - (13259*M[C, 35])/408 + 
   (1614257*M[C, 36])/23936 - (1935391*M[C, 38])/71808 + 
   (1138883*M[C, 39])/8976 - (161431*M[C, 51])/4488 - (58403*M[C, 52])/8976 - 
   (523129*M[E, 1])/16830 - (61350769*M[E, 2])/2154240 + 
   (4982665*M[E, 3])/215424 + (96271313*M[E, 4])/359040 - 
   (400267*M[E, 5])/33660 - (2320193*M[E, 7])/195840 + 
   (9557677*M[E, 8])/430848 - (75274367*M[E, 9])/478720 + 
   (5081*M[E, 10])/2805 - (366157109*M[E, 11])/718080 - 
   (161703989*M[E, 12])/2154240 + (973541*M[E, 14])/126720 + 
   (27553*M[E, 15])/8415 + (3239627*M[E, 16])/1077120 - 
   (10579*M[E, 17])/1980 - (19641*M[E, 18])/935 + (8953*M[E, 19])/10880 - 
   (153489251*M[E, 20])/6462720 - (135097*M[E, 21])/8415 - 
   (76484*M[E, 22])/2805 + (66584*M[E, 23])/2805 + (76427*M[E, 24])/1683 + 
   (95663*M[E, 25])/2805 - (74906*M[E, 26])/2805 - 
   (6220363*M[E, 27])/1077120 - (8953*M[E, 28])/5440 + 
   (133168*M[E, 29])/2805 + (55106*M[E, 30])/8415 + 
   (23448779*M[E, 32])/718080 - (926999*M[E, 36])/16830 - 
   (25315*M[F, 4])/561 - (15635*M[F, 11])/51 + (116051*M[F, 14])/1122 + 
   (15446*M[F, 17])/561 + (122395*M[F, 18])/1122 + (37241*M[F, 19])/561 + 
   (2995*M[F, 20])/66 + (44233*M[F, 27])/1122 + (48782*M[F, 30])/561 - 
   (21106*M[F, 31])/561 + (1005*M[F, 33])/22 - (25495*M[F, 35])/561 - 
   (3338*M[F, 44])/561 + (23918*M[F, 47])/561 - (5870*M[F, 48])/187 - 
   (436*M[F, 55])/33 - (5870*M[F, 56])/187 - (1505*M[G, 16])/17 + 
   (180*M[G, 19])/17 - (180*M[G, 20])/17 - (60*M[G, 21])/17 + 
   (235*M[G, 27])/102 - (60*M[G, 29])/17 + (40*M[G, 37])/17 + 
   (1237*M[G, 39])/102 - (160*M[G, 41])/17 - (908*M[G, 42])/51 - 
   (1388*M[G, 48])/51 - (736*M[G, 54])/51 - (185*M[G, 58])/34 + 
   (1625*M[G, 60])/102 - (120*M[G, 62])/17 + (103*M[G, 64])/102 - 
   (79*M[G, 65])/17 - (360*M[G, 68])/17 - (80*M[G, 69])/17 + 
   (60*M[G, 70])/17, M[H, 67] -> (-2709943*M[A, 1])/23040 + 
   (208451*M[A, 2])/2560 + (24945*M[A, 3])/256 - (8329*M[A, 4])/1280 + 
   (16331*M[A, 5])/15360 - (26541*M[A, 6])/2560 - (194419*M[A, 7])/5760 + 
   (1169*M[A, 8])/1152 - (550567*M[A, 9])/23040 - (19801*M[A, 10])/1280 + 
   (70889*M[A, 11])/7680 - (42277*M[A, 12])/11520 - (36947*M[A, 13])/2560 + 
   (32633*M[A, 14])/1536 + (47293*M[A, 15])/2880 - (13291*M[A, 16])/1280 + 
   (33937*M[A, 18])/1536 - (1627*M[A, 20])/960 + (1627*M[A, 21])/960 + 
   (21011*M[A, 24])/7680 + (21011*M[A, 25])/7680 + (1811*M[A, 26])/5120 - 
   (51*M[B, 1])/8 - (25693*M[B, 3])/1280 + (1845*M[B, 5])/512 + 6*M[B, 6] - 
   (405*M[B, 8])/256 - (939*M[B, 9])/256 - (3701*M[B, 10])/1536 - 
   (5515*M[B, 11])/1536 - (939*M[B, 15])/256 - (30463*M[B, 16])/1280 - 
   (17579*M[B, 17])/1280 + (139*M[B, 20])/768 - (139*M[B, 21])/768 - 
   (139*M[B, 26])/768 + (2461*M[B, 27])/768 - (219*M[B, 28])/128 + 
   (139*M[B, 29])/256 - 2*M[B, 30] + 2*M[B, 33] - 3*M[B, 37] - 
   (83*M[C, 1])/128 - (381*M[C, 9])/256 - (877*M[C, 10])/256 - 
   (1307*M[C, 11])/256 - (125*M[C, 12])/256 - (383*M[C, 14])/256 + 
   (235*M[C, 16])/256 + (109*M[C, 19])/64 + (1123*M[C, 21])/256 + 
   (33*M[C, 23])/64 + (73*M[C, 25])/128 + (411*M[C, 29])/128 - 
   (315*M[C, 31])/256 + (243*M[C, 33])/256 - (37*M[C, 34])/128 + 
   (17*M[C, 35])/8 - (389*M[C, 36])/128 + (73*M[C, 38])/128 - 
   (11*M[C, 39])/16 - (24821*M[E, 2])/768 - (10559*M[E, 3])/384 + 
   (30811*M[E, 4])/1920 + (1673*M[E, 7])/768 - (1161*M[E, 8])/256 + 
   (33569*M[E, 9])/7680 + (2451*M[E, 11])/1280 - (2441*M[E, 12])/768 - 
   (631*M[E, 14])/768 - (2057*M[E, 16])/384 + M[E, 18] - 
   (3593*M[E, 19])/384 + (1417*M[E, 20])/256 + 3*M[E, 21] - M[E, 24] - 
   M[E, 25] + (2825*M[E, 27])/384 + (2633*M[E, 28])/192 - 
   (1417*M[E, 32])/256 - (9*M[F, 4])/10 + (25*M[F, 18])/4 + (9*M[F, 20])/4 - 
   3*M[F, 27] + M[G, 27] - M[G, 37], 
 M[I, 52] -> -M[I, 8] + M[I, 16] + M[I, 20] - (541*M[A, 1])/24 + 
   (171*M[A, 2])/8 + 28*M[A, 3] - (7*M[A, 4])/2 + (21*M[A, 5])/16 - 
   3*M[A, 6] - (31*M[A, 7])/6 + (7*M[A, 8])/6 - (43*M[A, 9])/12 - 
   (21*M[A, 10])/8 + (73*M[A, 11])/24 - (115*M[A, 12])/24 - (27*M[A, 13])/4 + 
   (55*M[A, 14])/8 + (115*M[A, 15])/24 - (67*M[A, 16])/24 + (43*M[A, 18])/8 - 
   (3*M[A, 20])/4 + (3*M[A, 21])/4 + (3*M[A, 24])/2 + (3*M[A, 25])/2 + 
   (5*M[A, 26])/24 - 3*M[B, 1] - 3*M[B, 3] + 3*M[B, 5] + 3*M[B, 6] + 
   (3*M[B, 8])/2 - M[B, 9]/2 - M[B, 10] - 2*M[B, 11] - M[B, 15]/2 - 
   (5*M[B, 16])/2 - (3*M[B, 17])/2 + (3*M[B, 27])/2 - M[B, 28]/2 - M[B, 30] + 
   (3*M[B, 33])/2 - (3*M[B, 37])/2, M[D, 13] -> -M[B, 8] + M[B, 14], 
 M[D, 16] -> (7*M[A, 1])/3 - M[A, 2] - M[A, 3] + M[A, 4] + M[A, 5]/2 + 
   (4*M[A, 7])/3 - (4*M[A, 8])/3 + (2*M[A, 9])/3 + (2*M[A, 11])/3 + 
   M[A, 12]/3 - M[A, 14] - M[A, 15]/3 + M[A, 16]/3 - M[A, 18] - M[B, 8] - 
   M[B, 9] + M[B, 14] + M[B, 16], M[D, 2] -> -M[A, 7] - M[A, 8] - M[B, 16] - 
   M[B, 17]/2, M[C, 6] -> -M[A, 7] - M[A, 8] - M[B, 16] - M[B, 17]/2, 
 M[F, 7] -> -M[A, 7] - M[A, 8] - M[B, 16] - M[B, 17]/2, 
 M[G, 14] -> -M[A, 7] - M[A, 8] - M[B, 16] - M[B, 17]/2, 
 M[H, 12] -> -M[A, 7] - M[A, 8] - M[B, 16] - M[B, 17]/2, 
 M[I, 5] -> -M[A, 7] - M[A, 8] - M[B, 16] - M[B, 17]/2, 
 M[D, 7] -> 2*M[B, 8] - M[B, 14], M[C, 22] -> -M[B, 8] + M[B, 28], 
 M[H, 16] -> M[B, 8], M[I, 51] -> 2*M[A, 1] - 2*M[A, 7] - 2*M[A, 8] + 
   M[B, 5] - M[B, 16] - M[B, 17]/2, 
 M[D, 15] -> -M[B, 3] - M[B, 8] + M[B, 14] + M[B, 15], 
 M[C, 41] -> (-553*M[A, 1])/576 - (163*M[A, 2])/64 - (415*M[A, 3])/96 - 
   (85*M[A, 4])/96 - (313*M[A, 5])/128 + (71*M[A, 6])/192 - (95*M[A, 7])/48 + 
   (731*M[A, 8])/144 - (985*M[A, 9])/576 - (5*M[A, 10])/96 - 
   (265*M[A, 11])/192 - (11*M[A, 12])/288 + (313*M[A, 13])/192 + 
   (515*M[A, 14])/192 - (25*M[A, 15])/72 - (77*M[A, 16])/288 + 
   (331*M[A, 18])/192 + (25*M[A, 20])/72 - (25*M[A, 21])/72 + 
   (7*M[A, 24])/576 + (7*M[A, 25])/576 - (193*M[A, 26])/3456 + 
   (157*M[B, 3])/32 + (23*M[B, 5])/64 - (23*M[B, 8])/32 + (23*M[B, 9])/32 - 
   (23*M[B, 10])/192 + (23*M[B, 11])/192 + (23*M[B, 15])/32 + 
   (63*M[B, 16])/32 + (43*M[B, 17])/32 - (23*M[B, 20])/96 + 
   (23*M[B, 21])/96 + (23*M[B, 26])/96 - (305*M[B, 27])/96 + 
   (23*M[B, 28])/16 - (23*M[B, 29])/32 - (33*M[C, 1])/16 - (15*M[C, 9])/32 - 
   (31*M[C, 10])/32 + (7*M[C, 11])/32 - (31*M[C, 12])/32 - (5*M[C, 14])/32 - 
   (23*M[C, 16])/32 + (7*M[C, 19])/8 - (79*M[C, 21])/32 - (5*M[C, 23])/8 - 
   (5*M[C, 25])/16 + (9*M[C, 29])/16 - (57*M[C, 31])/32 + (17*M[C, 33])/32 - 
   (7*M[C, 34])/16 - M[C, 35] + (9*M[C, 36])/16 - (5*M[C, 38])/16 + 
   M[C, 39] + (91*M[E, 2])/288 + (49*M[E, 3])/144 - (49*M[E, 4])/144 - 
   (7*M[E, 7])/288 + (7*M[E, 8])/96 - (35*M[E, 9])/576 + (7*M[E, 11])/96 + 
   (7*M[E, 12])/288 - (7*M[E, 14])/288 + (7*M[E, 16])/144 + 
   (7*M[E, 19])/144 - (7*M[E, 20])/96 - (7*M[E, 27])/144 - (7*M[E, 28])/72 + 
   (7*M[E, 32])/96, M[H, 61] -> (71171867*M[A, 1])/87040 - 
   (846011687*M[A, 2])/783360 - (108831997*M[A, 3])/78336 + 
   (59438311*M[A, 4])/130560 - (890505989*M[A, 5])/1566720 + 
   (492270857*M[A, 6])/783360 - (945933539*M[A, 7])/587520 - 
   (27348895*M[A, 8])/117504 - (16660007*M[A, 9])/138240 - 
   (125782523*M[A, 10])/391680 - (297759893*M[A, 11])/2350080 + 
   (576549259*M[A, 12])/1175040 + (957839479*M[A, 13])/783360 + 
   (10582409*M[A, 14])/156672 - (179475187*M[A, 15])/293760 + 
   (257801741*M[A, 16])/1175040 - (11100895*M[A, 18])/156672 + 
   (68292559*M[A, 20])/293760 - (68292559*M[A, 21])/293760 - 
   (351682487*M[A, 24])/2350080 - (351682487*M[A, 25])/2350080 - 
   (389562991*M[A, 26])/14100480 - (11413*M[B, 1])/272 - 
   (6636943*M[B, 3])/43520 + (682455*M[B, 5])/17408 + (2733*M[B, 6])/34 - 
   (51319*M[B, 8])/8704 + (319159*M[B, 9])/8704 - (605917*M[B, 10])/17408 - 
   (793379*M[B, 11])/17408 + (319159*M[B, 15])/8704 - 
   (23170213*M[B, 16])/43520 - (10787209*M[B, 17])/43520 - 
   (8205*M[B, 20])/512 + (8205*M[B, 21])/512 + (8205*M[B, 26])/512 - 
   (1235387*M[B, 27])/8704 + (353895*M[B, 28])/4352 - (24615*M[B, 29])/512 - 
   (911*M[B, 30])/34 + (2733*M[B, 33])/68 - (2733*M[B, 37])/68 - 
   (99185*M[C, 1])/256 - (188015*M[C, 9])/8704 - (1500863*M[C, 10])/8704 - 
   (129945*M[C, 11])/8704 - (35199*M[C, 12])/512 - (1067557*M[C, 14])/8704 - 
   (1092087*M[C, 16])/8704 + (316063*M[C, 19])/2176 - 
   (1103183*M[C, 21])/8704 + (255931*M[C, 23])/2176 - 
   (166157*M[C, 25])/4352 + (65881*M[C, 29])/4352 - (1219449*M[C, 31])/8704 + 
   (1729377*M[C, 33])/8704 + (522777*M[C, 34])/4352 - (13605*M[C, 35])/272 + 
   (410809*M[C, 36])/4352 - (166157*M[C, 38])/4352 + (98375*M[C, 39])/544 - 
   (6903*M[C, 51])/136 - (161*M[C, 52])/17 - (12824*M[E, 1])/255 + 
   (127732981*M[E, 2])/1175040 + (13102547*M[E, 3])/117504 + 
   (303886913*M[E, 4])/587520 - (76343*M[E, 5])/2040 - 
   (38373193*M[E, 7])/1175040 + (276173*M[E, 8])/8704 - 
   (563456237*M[E, 9])/2350080 + (27139*M[E, 10])/1020 - 
   (64597003*M[E, 11])/78336 - (150677879*M[E, 12])/1175040 + 
   (2868871*M[E, 14])/69120 + (1381*M[E, 15])/255 + 
   (2666377*M[E, 16])/587520 - (3191*M[E, 17])/120 - (84131*M[E, 18])/3060 + 
   (1369417*M[E, 19])/587520 + (642871*M[E, 20])/391680 - 
   (21751*M[E, 21])/1020 - (6951*M[E, 22])/170 + (3048*M[E, 23])/85 + 
   (39313*M[E, 24])/612 + (147671*M[E, 25])/3060 - (3617*M[E, 26])/85 - 
   (4993993*M[E, 27])/587520 - (1369417*M[E, 28])/293760 + 
   (6096*M[E, 29])/85 + (2762*M[E, 30])/255 + (16716169*M[E, 32])/391680 - 
   (75593*M[E, 36])/510 - (17249*M[F, 4])/340 - (14645*M[F, 11])/34 + 
   (6323*M[F, 14])/68 + (2629*M[F, 17])/68 + (20947*M[F, 18])/136 + 
   (992*M[F, 19])/17 + (495*M[F, 20])/8 + (910*M[F, 27])/17 + 
   (4283*M[F, 30])/34 - (3347*M[F, 31])/68 + 65*M[F, 33] - 
   (4355*M[F, 35])/68 - (571*M[F, 44])/68 + (1021*M[F, 47])/17 - 
   (750*M[F, 48])/17 - (37*M[F, 55])/2 - (750*M[F, 56])/17 - 
   (2789*M[G, 16])/34 + (547*M[G, 19])/34 - (513*M[G, 20])/34 - 
   (171*M[G, 21])/34 + (593*M[G, 27])/68 - (171*M[G, 29])/34 + 
   (23*M[G, 37])/17 + (887*M[G, 39])/68 - (194*M[G, 41])/17 - 
   (382*M[G, 42])/17 - (576*M[G, 48])/17 - (217*M[G, 54])/17 - 
   (285*M[G, 58])/68 + (1565*M[G, 60])/68 - (171*M[G, 62])/17 + 
   (199*M[G, 64])/68 - (243*M[G, 65])/34 - (547*M[G, 68])/17 - 
   (46*M[G, 69])/17 + (69*M[G, 70])/34, 
 M[I, 105] -> (20196235*M[A, 1])/107712 - (3497815*M[A, 2])/11968 - 
   (2194361*M[A, 3])/5984 + (876565*M[A, 4])/5984 - 
   (12838751*M[A, 5])/71808 + (2338433*M[A, 6])/11968 - 
   (14191829*M[A, 7])/26928 - (2176621*M[A, 8])/26928 - 
   (319453*M[A, 9])/6336 - (681471*M[A, 10])/5984 - (942677*M[A, 11])/35904 + 
   (8290357*M[A, 12])/53856 + (4527935*M[A, 13])/11968 + 
   (1206263*M[A, 14])/35904 - (627685*M[A, 15])/3366 + 
   (1173193*M[A, 16])/17952 - (515777*M[A, 18])/35904 + 
   (326363*M[A, 20])/4488 - (326363*M[A, 21])/4488 - 
   (1600447*M[A, 24])/35904 - (1600447*M[A, 25])/35904 - 
   (1793831*M[A, 26])/215424 - (1841*M[B, 1])/68 - (239439*M[B, 3])/5984 + 
   (296739*M[B, 5])/11968 + (5769*M[B, 6])/187 - (8403*M[B, 8])/5984 + 
   (5465*M[B, 9])/544 - (465011*M[B, 10])/35904 - (642637*M[B, 11])/35904 + 
   (5465*M[B, 15])/544 - (1115061*M[B, 16])/5984 - (527473*M[B, 17])/5984 - 
   (5635*M[B, 20])/1056 + (5635*M[B, 21])/1056 + (5635*M[B, 26])/1056 - 
   (824405*M[B, 27])/17952 + (72115*M[B, 28])/2992 - (5635*M[B, 29])/352 - 
   (1923*M[B, 30])/187 + (5769*M[B, 33])/374 - (5769*M[B, 37])/374 - 
   (22197*M[C, 1])/176 - (3785*M[C, 9])/544 - (329667*M[C, 10])/5984 - 
   (44157*M[C, 11])/5984 - (7507*M[C, 12])/352 - (22555*M[C, 14])/544 - 
   (244515*M[C, 16])/5984 + (79931*M[C, 19])/1496 - (227483*M[C, 21])/5984 + 
   (59879*M[C, 23])/1496 - (39573*M[C, 25])/2992 + (711*M[C, 29])/272 - 
   (258653*M[C, 31])/5984 + (405725*M[C, 33])/5984 + (120645*M[C, 34])/2992 - 
   (437*M[C, 35])/34 + (97269*M[C, 36])/2992 - (39573*M[C, 38])/2992 + 
   (44193*M[C, 39])/748 - (12757*M[C, 51])/748 - (4211*M[C, 52])/1496 - 
   (8527*M[E, 1])/561 + (309599*M[E, 2])/5984 + (32557*M[E, 3])/2992 + 
   (383379*M[E, 4])/2992 - (5153*M[E, 5])/561 - (12163*M[E, 7])/1632 + 
   (109603*M[E, 8])/17952 - (2705333*M[E, 9])/35904 + (1131*M[E, 10])/187 - 
   (1626479*M[E, 11])/5984 - (238069*M[E, 12])/5984 + (11695*M[E, 14])/1056 + 
   (953*M[E, 15])/561 - (4405*M[E, 16])/2992 - (191*M[E, 17])/33 - 
   (5894*M[E, 18])/561 - (605*M[E, 19])/816 - (30281*M[E, 20])/53856 - 
   (4412*M[E, 21])/561 - (2554*M[E, 22])/187 + (2224*M[E, 23])/187 + 
   (12310*M[E, 24])/561 + (9194*M[E, 25])/561 - (2566*M[E, 26])/187 - 
   (17057*M[E, 27])/8976 + (605*M[E, 28])/408 + (4448*M[E, 29])/187 + 
   (1906*M[E, 30])/561 + (61089*M[E, 32])/5984 - (21347*M[E, 36])/561 - 
   (4715*M[F, 4])/187 - (2450*M[F, 11])/17 + (6550*M[F, 14])/187 + 
   (2495*M[F, 17])/187 + (20385*M[F, 18])/374 + (4130*M[F, 19])/187 + 
   (525*M[F, 20])/22 + (3475*M[F, 27])/187 + (8000*M[F, 30])/187 - 
   (3325*M[F, 31])/187 + (225*M[F, 33])/11 - (4150*M[F, 35])/187 - 
   (545*M[F, 44])/187 + (3890*M[F, 47])/187 - (2850*M[F, 48])/187 - 
   (70*M[F, 55])/11 - (2850*M[F, 56])/187 - (540*M[G, 16])/17 + 
   (90*M[G, 19])/17 - (90*M[G, 20])/17 - (30*M[G, 21])/17 + 
   (55*M[G, 27])/17 - (30*M[G, 29])/17 + (37*M[G, 37])/17 + 
   (113*M[G, 39])/17 - (80*M[G, 41])/17 - (140*M[G, 42])/17 - 
   (220*M[G, 48])/17 - (100*M[G, 54])/17 - (25*M[G, 58])/17 + 
   (185*M[G, 60])/17 - (60*M[G, 62])/17 + (10*M[G, 64])/17 - 
   (48*M[G, 65])/17 - (180*M[G, 68])/17 - (40*M[G, 69])/17 + 
   (30*M[G, 70])/17, M[C, 15] -> (-28*M[A, 1])/9 + 2*M[A, 2] + M[A, 3] - 
   M[A, 5]/6 + (5*M[A, 7])/9 + (13*M[A, 8])/9 - (4*M[A, 9])/9 - M[A, 11]/3 - 
   (2*M[A, 12])/9 + M[A, 14]/3 + (5*M[A, 15])/9 - M[A, 16]/3 + 
   (2*M[A, 18])/3 - M[B, 5]/2 + M[B, 10]/6 - M[B, 11]/6 + M[B, 20]/3 - 
   M[B, 21]/3 - M[B, 26]/3 + M[B, 27]/3 - M[B, 28] + M[B, 29], 
 M[C, 20] -> 2*M[B, 8] - M[B, 28], M[D, 11] -> -M[B, 1] + M[B, 5], 
 M[H, 41] -> (-9799*M[A, 1])/36 + (767*M[A, 2])/4 + (347*M[A, 3])/3 + 
   (68*M[A, 4])/3 - (641*M[A, 5])/24 + (83*M[A, 6])/6 - (641*M[A, 7])/9 + 
   (103*M[A, 8])/3 - (694*M[A, 9])/9 - (581*M[A, 10])/12 + 
   (209*M[A, 11])/12 + (727*M[A, 12])/12 + (83*M[A, 13])/3 + 
   (103*M[A, 14])/4 - (21*M[A, 15])/4 - (143*M[A, 16])/36 + 
   (103*M[A, 18])/4 + (83*M[A, 20])/18 - (83*M[A, 21])/18 - 
   (83*M[A, 24])/18 - (83*M[A, 25])/18 - (217*M[A, 26])/108 + 5*M[B, 1] - 
   5*M[B, 5] - 5*M[B, 6] + 5*M[B, 10] - (1079*M[E, 2])/9 - (1162*M[E, 3])/9 + 
   (1162*M[E, 4])/9 + (83*M[E, 7])/9 - (83*M[E, 8])/3 + (415*M[E, 9])/18 - 
   (83*M[E, 11])/3 - (83*M[E, 12])/9 + (83*M[E, 14])/9 - (166*M[E, 16])/9 - 
   (166*M[E, 19])/9 + (83*M[E, 20])/3 + (166*M[E, 27])/9 + (332*M[E, 28])/9 - 
   (83*M[E, 32])/3, M[I, 21] -> (2231*M[A, 1])/18 - (175*M[A, 2])/2 - 
   (158*M[A, 3])/3 - (32*M[A, 4])/3 + (145*M[A, 5])/12 - (19*M[A, 6])/3 + 
   (290*M[A, 7])/9 - (46*M[A, 8])/3 + (316*M[A, 9])/9 + (133*M[A, 10])/6 - 
   (49*M[A, 11])/6 - (167*M[A, 12])/6 - (38*M[A, 13])/3 - (23*M[A, 14])/2 + 
   (5*M[A, 15])/2 + (31*M[A, 16])/18 - (23*M[A, 18])/2 - (19*M[A, 20])/9 + 
   (19*M[A, 21])/9 + (19*M[A, 24])/9 + (19*M[A, 25])/9 + (97*M[A, 26])/108 - 
   2*M[B, 1] + 2*M[B, 5] + 2*M[B, 6] - 2*M[B, 10] + (494*M[E, 2])/9 + 
   (532*M[E, 3])/9 - (532*M[E, 4])/9 - (38*M[E, 7])/9 + (38*M[E, 8])/3 - 
   (95*M[E, 9])/9 + (38*M[E, 11])/3 + (38*M[E, 12])/9 - (38*M[E, 14])/9 + 
   (76*M[E, 16])/9 + (76*M[E, 19])/9 - (38*M[E, 20])/3 - (76*M[E, 27])/9 - 
   (152*M[E, 28])/9 + (38*M[E, 32])/3, M[D, 10] -> -M[B, 6] + M[B, 10], 
 M[F, 32] -> -M[A, 1] + M[A, 2] + M[A, 7] + M[A, 8] - M[B, 1] + 2*M[B, 3] + 
   M[B, 5] + M[B, 16] + M[B, 17]/2, 
 M[G, 44] -> -M[A, 1] + M[A, 2] + M[A, 7] + M[A, 8] - M[B, 1] + 2*M[B, 3] + 
   M[B, 5] + M[B, 16] + M[B, 17]/2, M[H, 37] -> M[B, 1] - M[B, 5], 
 M[I, 50] -> -M[B, 6] + M[B, 10], 
 M[D, 18] -> 2*M[B, 6] - M[B, 10] - M[B, 11] + 2*M[B, 33], 
 M[H, 50] -> -M[A, 2] + M[A, 7] + M[A, 8] - M[B, 6] + M[B, 10] + M[B, 16] + 
   M[B, 17]/2 - M[B, 33], M[I, 104] -> 22*M[I, 3] + 4*M[I, 8] + 
   (28*M[I, 15])/3 - 26*M[I, 16] + (2*M[I, 20])/3 - (50*M[I, 22])/3 - 
   (28*M[I, 23])/3 + (10*M[I, 25])/3 + (35*M[I, 26])/3 + (28*M[I, 39])/5 - 
   (85*M[I, 40])/6 + (10*M[I, 47])/3 + (85*M[I, 49])/12 + (2*M[I, 54])/3 - 
   (25*M[I, 55])/3 + (10*M[I, 56])/3 - (10*M[I, 65])/3 + (40*M[I, 66])/3 + 
   (8*M[I, 71])/3 - 10*M[I, 73] - (5*M[I, 76])/3 + (20*M[I, 77])/3 + 
   M[I, 78]/3 + 5*M[I, 80] - M[I, 82]/2 - M[I, 83]/6 - 2*M[I, 85] + 
   (4*M[I, 88])/3 + M[I, 96] + M[I, 99]/3 - (10*M[I, 100])/3 - 
   (11414178781*M[A, 1])/9694080 + (3539473027*M[A, 2])/3231360 + 
   (132267499*M[A, 3])/107712 - (364727833*M[A, 4])/1615680 + 
   (362780569*M[A, 5])/6462720 - (513147677*M[A, 6])/3231360 - 
   (530167241*M[A, 7])/2423520 + (13433185*M[A, 8])/161568 - 
   (77529037*M[A, 9])/570240 - (156299617*M[A, 10])/1615680 + 
   (676126153*M[A, 11])/9694080 - (207719891*M[A, 12])/969408 - 
   (1000920739*M[A, 13])/3231360 + (55286129*M[A, 14])/215424 + 
   (274191757*M[A, 15])/1211760 - (213280547*M[A, 16])/1615680 + 
   (164551579*M[A, 18])/646272 - (62831179*M[A, 20])/1211760 + 
   (62831179*M[A, 21])/1211760 + (463459427*M[A, 24])/9694080 + 
   (463459427*M[A, 25])/9694080 - (19178021*M[A, 26])/58164480 - 
   (58169*M[B, 1])/612 - (83390959*M[B, 3])/538560 + 
   (12671639*M[B, 5])/215424 + (49162*M[B, 6])/561 + 
   (4684105*M[B, 8])/107712 - (420443*M[B, 9])/9792 - 
   (19042615*M[B, 10])/646272 - (37592009*M[B, 11])/646272 - 
   (420443*M[B, 15])/9792 - (5003905*M[B, 16])/107712 - 
   (4814389*M[B, 17])/107712 + (95929*M[B, 20])/19008 - 
   (95929*M[B, 21])/19008 - (95929*M[B, 26])/19008 + 
   (28290479*M[B, 27])/323136 - (1208899*M[B, 28])/17952 + 
   (95929*M[B, 29])/6336 - (48227*M[B, 30])/1683 + (47105*M[B, 33])/1122 - 
   (48227*M[B, 37])/1122 + (574351*M[C, 1])/3168 + (196355*M[C, 9])/9792 + 
   (948969*M[C, 10])/11968 - (4159289*M[C, 11])/107712 + 
   (78347*M[C, 12])/2112 + (537617*M[C, 14])/9792 + 
   (5500681*M[C, 16])/107712 - (512153*M[C, 19])/26928 + 
   (10684529*M[C, 21])/107712 - (999797*M[C, 23])/26928 + 
   (290099*M[C, 25])/53856 - (111973*M[C, 29])/4896 + 
   (957007*M[C, 31])/11968 - (6518911*M[C, 33])/107712 - 
   (216479*M[C, 34])/5984 + (13561*M[C, 35])/306 - (455693*M[C, 36])/17952 + 
   (290099*M[C, 38])/53856 - (472525*M[C, 39])/6732 + (89563*M[C, 51])/6732 + 
   (80099*M[C, 52])/13464 + (108442*M[E, 1])/25245 + 
   (2227933223*M[E, 2])/4847040 + (139392433*M[E, 3])/484704 + 
   (542922667*M[E, 4])/2423520 - (826717*M[E, 5])/25245 - 
   (20630569*M[E, 7])/440640 - (1364921*M[E, 8])/323136 - 
   (75201199*M[E, 9])/9694080 + (425924*M[E, 10])/8415 - 
   (161430877*M[E, 11])/1615680 - (143592637*M[E, 12])/4847040 + 
   (23653133*M[E, 14])/285120 - (22501*M[E, 15])/50490 + 
   (26466851*M[E, 16])/2423520 - (49954*M[E, 17])/1485 - 
   (233996*M[E, 18])/25245 + (9183241*M[E, 19])/220320 + 
   (334371799*M[E, 20])/4847040 - (431143*M[E, 21])/25245 - 
   (10061*M[E, 22])/8415 - (16339*M[E, 23])/8415 + (9542*M[E, 24])/1683 + 
   (91271*M[E, 25])/25245 - (30299*M[E, 26])/8415 - 
   (82089539*M[E, 27])/2423520 - (9183241*M[E, 28])/110160 - 
   (32678*M[E, 29])/8415 - (22501*M[E, 30])/25245 - 
   (20874013*M[E, 32])/1615680 - (3215473*M[E, 36])/25245 - 
   (10687*M[F, 4])/1683 + (32015*M[F, 11])/306 - (286013*M[F, 14])/1683 - 
   (16486*M[F, 17])/1683 - (64925*M[F, 18])/3366 - (191776*M[F, 19])/1683 + 
   (4795*M[F, 20])/198 + (22069*M[F, 27])/3366 - (55559*M[F, 30])/3366 + 
   (41347*M[F, 31])/3366 - (1105*M[F, 33])/66 + (8215*M[F, 35])/3366 - 
   (662*M[F, 44])/1683 - (6253*M[F, 47])/1683 + (4945*M[F, 48])/561 + 
   (776*M[F, 55])/99 + (4945*M[F, 56])/561 + (6725*M[G, 16])/51 - 
   (105*M[G, 19])/34 - (160*M[G, 20])/17 - (160*M[G, 21])/51 - 
   (820*M[G, 27])/153 - (160*M[G, 29])/51 - M[G, 37]/51 - 
   (4187*M[G, 39])/306 + (126*M[G, 41])/17 + (1993*M[G, 42])/153 + 
   (5167*M[G, 48])/153 + (3041*M[G, 54])/153 + (385*M[G, 58])/102 - 
   (4705*M[G, 60])/306 - (320*M[G, 62])/51 - (275*M[G, 64])/306 + 
   (355*M[G, 65])/102 + (105*M[G, 68])/17 + (80*M[G, 69])/17 - 
   (265*M[G, 70])/51, M[D, 6] -> M[B, 33], 
 M[H, 52] -> 2*M[A, 1] - 2*M[A, 7] - 2*M[A, 8] + M[B, 5] - M[B, 8] - 
   M[B, 16] - M[B, 17]/2, M[I, 41] -> -2*M[A, 1] + 2*M[A, 7] + 2*M[A, 8] - 
   M[B, 5] + M[B, 8] + M[B, 16] + M[B, 17]/2, 
 M[D, 8] -> 2*M[A, 1] - 2*M[A, 7] - 2*M[A, 8] + M[B, 5] - 2*M[B, 16] - 
   M[B, 17], M[H, 51] -> -2*M[A, 7] - 2*M[A, 8] - M[B, 8] - M[B, 10] + 
   M[B, 11] - M[B, 16] - M[B, 17]/2, M[I, 37] -> M[B, 33], 
 M[D, 21] -> -M[B, 11] + M[B, 17], 
 M[D, 19] -> 2*M[A, 1] - M[A, 2] - 2*M[A, 7] - 2*M[A, 8] + M[B, 1]/2 - 
   M[B, 3] + M[B, 4] + M[B, 5]/2 - 2*M[B, 16] - M[B, 17], 
 M[D, 20] -> (35*M[A, 1])/18 - (15*M[A, 2])/4 - (4*M[A, 3])/3 + M[A, 4]/3 + 
   (7*M[A, 5])/24 + (19*M[A, 7])/36 - (13*M[A, 8])/36 + (8*M[A, 9])/9 + 
   M[A, 10]/4 + (5*M[A, 11])/36 - (2*M[A, 12])/9 - (7*M[A, 14])/12 - 
   (7*M[A, 15])/36 + (7*M[A, 16])/36 - (7*M[A, 18])/12 + (3*M[B, 1])/4 - 
   (3*M[B, 3])/2 - M[B, 4]/6 - (47*M[B, 5])/24 + M[B, 8]/3 - M[B, 9]/3 - 
   (25*M[B, 10])/24 - (5*M[B, 11])/8 - (3*M[B, 14])/4 - M[B, 15]/4 + 
   (5*M[B, 16])/12 + (23*M[B, 17])/12, 
 M[F, 57] -> (580861*M[A, 1])/126720 - (432067*M[A, 2])/42240 - 
   (22043*M[A, 3])/1408 + (121993*M[A, 4])/21120 - (891289*M[A, 5])/84480 + 
   (451277*M[A, 6])/42240 - (1099999*M[A, 7])/31680 - (11609*M[A, 8])/2112 - 
   (494611*M[A, 9])/126720 - (132023*M[A, 10])/21120 - 
   (309673*M[A, 11])/126720 + (94331*M[A, 12])/12672 + 
   (842419*M[A, 13])/42240 + (11151*M[A, 14])/2816 - 
   (149827*M[A, 15])/15840 + (61307*M[A, 16])/21120 + (9509*M[A, 18])/8448 + 
   (60859*M[A, 20])/15840 - (60859*M[A, 21])/15840 - 
   (295667*M[A, 24])/126720 - (295667*M[A, 25])/126720 - 
   (446539*M[A, 26])/760320 - 2*M[B, 1] - (5197*M[B, 3])/1408 + 
   (4985*M[B, 5])/2816 + (21*M[B, 6])/11 - (25*M[B, 8])/1408 + 
   (43*M[B, 9])/128 - (6521*M[B, 10])/8448 - (9607*M[B, 11])/8448 + 
   (43*M[B, 15])/128 - (17935*M[B, 16])/1408 - (8731*M[B, 17])/1408 - 
   (1145*M[B, 20])/4224 + (1145*M[B, 21])/4224 + (1145*M[B, 26])/4224 - 
   (9023*M[B, 27])/4224 + (553*M[B, 28])/704 - (1145*M[B, 29])/1408 - 
   (7*M[B, 30])/11 + (21*M[B, 33])/22 - (21*M[B, 37])/22 - 
   (4847*M[C, 1])/704 - (35*M[C, 9])/128 - (3441*M[C, 10])/1408 - 
   (343*M[C, 11])/1408 - (1153*M[C, 12])/1408 - (321*M[C, 14])/128 - 
   (2905*M[C, 16])/1408 + (1393*M[C, 19])/352 - (2433*M[C, 21])/1408 + 
   (917*M[C, 23])/352 - (499*M[C, 25])/704 - (27*M[C, 29])/64 - 
   (2423*M[C, 31])/1408 + (5871*M[C, 33])/1408 + (1527*M[C, 34])/704 + 
   M[C, 35]/4 + (1431*M[C, 36])/704 - (499*M[C, 38])/704 + 
   (255*M[C, 39])/88 - (49*M[C, 51])/44 - (7*M[C, 52])/88 - 
   (102*M[E, 1])/55 + (253417*M[E, 2])/63360 + (32927*M[E, 3])/6336 + 
   (494693*M[E, 4])/31680 - (123*M[E, 5])/55 - (6791*M[E, 7])/5760 + 
   (553*M[E, 8])/4224 - (480641*M[E, 9])/126720 + (123*M[E, 10])/55 - 
   (363443*M[E, 11])/21120 - (165683*M[E, 12])/63360 + 
   (111539*M[E, 14])/63360 + (21*M[E, 15])/110 - (7091*M[E, 16])/31680 - 
   (102*M[E, 17])/55 - (112*M[E, 18])/165 + (1799*M[E, 19])/2880 + 
   (64307*M[E, 20])/21120 - (7*M[E, 21])/55 - (42*M[E, 22])/55 + 
   (42*M[E, 23])/55 + (35*M[E, 24])/33 + (112*M[E, 25])/165 - 
   (63*M[E, 26])/55 - (37261*M[E, 27])/31680 - (1799*M[E, 28])/1440 + 
   (84*M[E, 29])/55 + (21*M[E, 30])/55 + (973*M[E, 32])/21120 - 
   (357*M[E, 36])/55 - (14*M[F, 4])/11 - 10*M[F, 11] - M[F, 14]/11 + 
   (7*M[F, 17])/11 + (35*M[F, 18])/11 - M[F, 19]/11 + (15*M[F, 20])/11 + 
   (9*M[F, 27])/11 + (39*M[F, 30])/11 - (17*M[F, 31])/11 + (5*M[F, 33])/11 - 
   (45*M[F, 35])/22 - M[F, 44]/11 + (14*M[F, 47])/11 - (13*M[F, 48])/11 - 
   (4*M[F, 55])/11 - (13*M[F, 56])/11, 
 M[G, 81] -> (-51319531*M[A, 1])/84480 + (38372185*M[A, 2])/50688 + 
   (25636687*M[A, 3])/25344 - (829555*M[A, 4])/2816 + 
   (39214459*M[A, 5])/101376 - (21590839*M[A, 6])/50688 + 
   (40473661*M[A, 7])/38016 + (5139589*M[A, 8])/38016 + 
   (49886029*M[A, 9])/760320 + (5105125*M[A, 10])/25344 + 
   (16389739*M[A, 11])/152064 - (124439017*M[A, 12])/380160 - 
   (42296393*M[A, 13])/50688 - (1684691*M[A, 14])/50688 + 
   (7930757*M[A, 15])/19008 - (11444755*M[A, 16])/76032 + 
   (2611237*M[A, 18])/50688 - (2975345*M[A, 20])/19008 + 
   (2975345*M[A, 21])/19008 + (15982345*M[A, 24])/152064 + 
   (15982345*M[A, 25])/152064 + (91628821*M[A, 26])/4561920 + 
   (141*M[B, 1])/8 + (1233269*M[B, 3])/14080 - (101133*M[B, 5])/5632 - 
   (498*M[B, 6])/11 + (17901*M[B, 8])/2816 - (6439*M[B, 9])/256 + 
   (341837*M[B, 10])/16896 + (423091*M[B, 11])/16896 - (6439*M[B, 15])/256 + 
   (4548999*M[B, 16])/14080 + (2097427*M[B, 17])/14080 + 
   (86861*M[B, 20])/8448 - (86861*M[B, 21])/8448 - (86861*M[B, 26])/8448 + 
   (803147*M[B, 27])/8448 - (74045*M[B, 28])/1408 + (86861*M[B, 29])/2816 + 
   (166*M[B, 30])/11 - (249*M[B, 33])/11 + (249*M[B, 37])/11 + 
   (338747*M[C, 1])/1408 + (3103*M[C, 9])/256 + (310597*M[C, 10])/2816 + 
   (34627*M[C, 11])/2816 + (123157*M[C, 12])/2816 + (19573*M[C, 14])/256 + 
   (225901*M[C, 16])/2816 - (63461*M[C, 19])/704 + (220725*M[C, 21])/2816 - 
   (53337*M[C, 23])/704 + (34879*M[C, 25])/1408 - (1257*M[C, 29])/128 + 
   (250595*M[C, 31])/2816 - (356187*M[C, 33])/2816 - (108483*M[C, 34])/1408 + 
   (257*M[C, 35])/8 - (84771*M[C, 36])/1408 + (34879*M[C, 38])/1408 - 
   (20349*M[C, 39])/176 + (1481*M[C, 51])/44 + (463*M[C, 52])/88 + 
   (1872*M[E, 1])/55 - (24654967*M[E, 2])/380160 - (3983105*M[E, 3])/38016 - 
   (16178143*M[E, 4])/38016 + (8863*M[E, 5])/330 + (1034201*M[E, 7])/34560 - 
   (68799*M[E, 8])/2816 + (130579103*M[E, 9])/760320 - (2111*M[E, 10])/110 + 
   (72317741*M[E, 11])/126720 + (34505453*M[E, 12])/380160 - 
   (14850029*M[E, 14])/380160 - (2251*M[E, 15])/660 - 
   (1614739*M[E, 16])/190080 + (1102*M[E, 17])/55 + (21557*M[E, 18])/990 - 
   (195929*M[E, 19])/17280 - (62957*M[E, 20])/126720 + (3391*M[E, 21])/165 + 
   (1502*M[E, 22])/55 - (1282*M[E, 23])/55 - (4844*M[E, 24])/99 - 
   (37397*M[E, 25])/990 + (3131*M[E, 26])/110 + (2387731*M[E, 27])/190080 + 
   (195929*M[E, 28])/8640 - (2564*M[E, 29])/55 - (2251*M[E, 30])/330 - 
   (4168723*M[E, 32])/126720 + (6057*M[E, 36])/55 + (2407*M[F, 4])/110 + 
   284*M[F, 11] - (641*M[F, 14])/11 - (265*M[F, 17])/11 - 
   (4079*M[F, 18])/44 - (399*M[F, 19])/11 - (1679*M[F, 20])/44 - 
   (859*M[F, 27])/22 - (1779*M[F, 30])/22 + (345*M[F, 31])/11 - 
   (491*M[F, 33])/11 + (1875*M[F, 35])/44 + (63*M[F, 44])/11 - 
   (873*M[F, 47])/22 + (615*M[F, 48])/22 + (120*M[F, 55])/11 + 
   (615*M[F, 56])/22 + 50*M[G, 16] - 10*M[G, 19] + 12*M[G, 20] + 4*M[G, 21] + 
   M[G, 27] + 4*M[G, 29] - 2*M[G, 37] - 6*M[G, 39] + 7*M[G, 41] + 
   13*M[G, 42] + 20*M[G, 48] + 6*M[G, 54] + 3*M[G, 58] - 11*M[G, 60] + 
   8*M[G, 62] - M[G, 64] + 3*M[G, 65] + 20*M[G, 68], 
 M[H, 60] -> (453599573*M[A, 1])/5170176 - (183326431*M[A, 2])/957440 - 
   (256794829*M[A, 3])/861696 + (574523461*M[A, 4])/4308480 - 
   (943239431*M[A, 5])/5744640 + (1499084569*M[A, 6])/8616960 - 
   (112965769*M[A, 7])/239360 - (57553135*M[A, 8])/1292544 - 
   (20194283*M[A, 9])/304128 - (495035851*M[A, 10])/4308480 - 
   (195614647*M[A, 11])/8616960 + (2013706139*M[A, 12])/12925440 + 
   (2921996903*M[A, 13])/8616960 + (55265753*M[A, 14])/1723392 - 
   (534807419*M[A, 15])/3231360 + (724326077*M[A, 16])/12925440 - 
   (6749711*M[A, 18])/1723392 + (207718943*M[A, 20])/3231360 - 
   (207718943*M[A, 21])/3231360 - (1104826279*M[A, 24])/25850880 - 
   (1104826279*M[A, 25])/25850880 - (255959827*M[A, 26])/31021056 - 
   (5675*M[B, 1])/816 - (84365309*M[B, 3])/1436160 + 
   (2531797*M[B, 5])/574464 + (4673*M[B, 6])/187 + (464843*M[B, 8])/287232 + 
   (211199*M[B, 9])/26112 - (17677205*M[B, 10])/1723392 - 
   (25389163*M[B, 11])/1723392 + (211199*M[B, 15])/26112 - 
   (200161759*M[B, 16])/1436160 - (94272907*M[B, 17])/1436160 - 
   (195397*M[B, 20])/50688 + (195397*M[B, 21])/50688 + 
   (195397*M[B, 26])/50688 - (26914883*M[B, 27])/861696 + 
   (932439*M[B, 28])/47872 - (195397*M[B, 29])/16896 - (4673*M[B, 30])/561 + 
   (4673*M[B, 33])/374 - (4673*M[B, 37])/374 - (785923*M[C, 1])/8448 - 
   (165047*M[C, 9])/26112 - (4071535*M[C, 10])/95744 - 
   (921595*M[C, 11])/287232 - (96559*M[C, 12])/5632 - 
   (789629*M[C, 14])/26112 - (8787253*M[C, 16])/287232 + 
   (2378093*M[C, 19])/71808 - (9083837*M[C, 21])/287232 + 
   (1969217*M[C, 23])/71808 - (1295159*M[C, 25])/143616 + 
   (62353*M[C, 29])/13056 - (3356553*M[C, 31])/95744 + 
   (13458835*M[C, 33])/287232 + (1377129*M[C, 34])/47872 - 
   (11209*M[C, 35])/816 + (1060617*M[C, 36])/47872 - 
   (1295159*M[C, 38])/143616 + (788737*M[C, 39])/17952 - 
   (6437*M[C, 51])/561 - (23657*M[C, 52])/8976 - (236047*M[E, 1])/16830 - 
   (47908027*M[E, 2])/12925440 + (717571*M[E, 3])/1292544 + 
   (1406577361*M[E, 4])/6462720 - (927797*M[E, 5])/67320 - 
   (7992619*M[E, 7])/1175040 - (291835*M[E, 8])/861696 - 
   (1492720573*M[E, 9])/25850880 + (126317*M[E, 10])/11220 - 
   (1039291303*M[E, 11])/4308480 - (463390567*M[E, 12])/12925440 + 
   (13196663*M[E, 14])/760320 + (12949*M[E, 15])/8415 - 
   (33298279*M[E, 16])/6462720 - (42389*M[E, 17])/3960 - 
   (219553*M[E, 18])/33660 - (4257749*M[E, 19])/587520 + 
   (207498869*M[E, 20])/12925440 - (189319*M[E, 21])/33660 - 
   (55669*M[E, 22])/5610 + (25277*M[E, 23])/2805 + (73891*M[E, 24])/6732 + 
   (254533*M[E, 25])/33660 - (31013*M[E, 26])/2805 + 
   (41030311*M[E, 27])/6462720 + (4257749*M[E, 28])/293760 + 
   (50554*M[E, 29])/2805 + (25898*M[E, 30])/8415 + 
   (7699097*M[E, 32])/4308480 - (425416*M[E, 36])/8415 - 
   (119237*M[F, 4])/11220 - (4979*M[F, 11])/51 + (30325*M[F, 14])/2244 + 
   (20705*M[F, 17])/2244 + (167527*M[F, 18])/4488 + (4625*M[F, 19])/561 + 
   (3739*M[F, 20])/264 + (6368*M[F, 27])/561 + (17075*M[F, 30])/561 - 
   (23233*M[F, 31])/2244 + (163*M[F, 33])/11 - (32275*M[F, 35])/2244 - 
   (4127*M[F, 44])/2244 + (7619*M[F, 47])/561 - (1940*M[F, 48])/187 - 
   (305*M[F, 55])/66 - (1940*M[F, 56])/187 - (405*M[G, 16])/34 + 
   (72*M[G, 19])/17 - (93*M[G, 20])/34 - (31*M[G, 21])/34 + 
   (953*M[G, 27])/204 - (31*M[G, 29])/34 - (18*M[G, 37])/17 + 
   (449*M[G, 39])/204 - (30*M[G, 41])/17 - (251*M[G, 42])/51 - 
   (443*M[G, 48])/51 - (70*M[G, 54])/51 + (39*M[G, 58])/68 + 
   (1147*M[G, 60])/204 - (31*M[G, 62])/17 + (317*M[G, 64])/204 - 
   (35*M[G, 65])/17 - (144*M[G, 68])/17 - (15*M[G, 69])/17 + 
   (31*M[G, 70])/34, M[I, 103] -> -8*M[I, 3] - 3*M[I, 8] - (14*M[I, 15])/3 + 
   4*M[I, 16] - M[I, 20]/3 + (10*M[I, 22])/3 + (14*M[I, 23])/3 - 
   (5*M[I, 25])/3 + (20*M[I, 26])/3 + 3*M[I, 39] - M[I, 40]/6 + 
   (10*M[I, 47])/3 + M[I, 49]/12 + (14*M[I, 54])/3 - (10*M[I, 55])/3 + 
   (10*M[I, 56])/3 + (5*M[I, 65])/3 + (10*M[I, 66])/3 - (4*M[I, 71])/3 - 
   5*M[I, 73] - (5*M[I, 76])/3 - (10*M[I, 77])/3 - (2*M[I, 78])/3 + 
   M[I, 82] + M[I, 83]/3 + M[I, 85] - (2*M[I, 88])/3 - M[I, 96] - 
   (2*M[I, 99])/3 + (5*M[I, 100])/3 - (5925165943*M[A, 1])/38776320 - 
   (1400969399*M[A, 2])/12925440 - (225637871*M[A, 3])/430848 + 
   (1595611301*M[A, 4])/6462720 - (10048431413*M[A, 5])/25850880 + 
   (4915642969*M[A, 6])/12925440 - (10625661923*M[A, 7])/9694080 + 
   (12670987*M[A, 8])/646272 - (452288791*M[A, 9])/2280960 - 
   (1838775931*M[A, 10])/6462720 - (3027181061*M[A, 11])/38776320 + 
   (1372269103*M[A, 12])/3877632 + (9705732263*M[A, 13])/12925440 + 
   (93943379*M[A, 14])/861696 - (1700674799*M[A, 15])/4847040 + 
   (683127919*M[A, 16])/6462720 + (130909585*M[A, 18])/2585088 + 
   (668879903*M[A, 20])/4847040 - (668879903*M[A, 21])/4847040 - 
   (3998712679*M[A, 24])/38776320 - (3998712679*M[A, 25])/38776320 - 
   (5687613023*M[A, 26])/232657920 - (1727*M[B, 1])/612 - 
   (61770713*M[B, 3])/430848 - (10806955*M[B, 5])/861696 + 
   (64217*M[B, 6])/1122 + (7731979*M[B, 8])/430848 + (243007*M[B, 9])/39168 - 
   (50604757*M[B, 10])/2585088 - (97351211*M[B, 11])/2585088 + 
   (243007*M[B, 15])/39168 - (86644243*M[B, 16])/430848 - 
   (41985583*M[B, 17])/430848 - (413573*M[B, 20])/76032 + 
   (413573*M[B, 21])/76032 + (413573*M[B, 26])/76032 - 
   (47447299*M[B, 27])/1292544 + (1511447*M[B, 28])/71808 - 
   (413573*M[B, 29])/25344 - (62347*M[B, 30])/3366 + (66835*M[B, 33])/2244 - 
   (62347*M[B, 37])/2244 - (1417667*M[C, 1])/12672 - (118615*M[C, 9])/39168 - 
   (2763973*M[C, 10])/47872 - (5781947*M[C, 11])/430848 - 
   (188239*M[C, 12])/8448 - (1405309*M[C, 14])/39168 - 
   (18081077*M[C, 16])/430848 + (4342381*M[C, 19])/107712 - 
   (14712253*M[C, 21])/430848 + (4359169*M[C, 23])/107712 - 
   (2966503*M[C, 25])/215424 + (111761*M[C, 29])/19584 - 
   (2159939*M[C, 31])/47872 + (27724787*M[C, 33])/430848 + 
   (975043*M[C, 34])/23936 - (21227*M[C, 35])/1224 + 
   (2218921*M[C, 36])/71808 - (2966503*M[C, 38])/215424 + 
   (1623155*M[C, 39])/26928 - (212953*M[C, 51])/13464 - 
   (75239*M[C, 52])/26928 - (1543987*M[E, 1])/50490 + 
   (4007609669*M[E, 2])/19388160 + (201349699*M[E, 3])/1938816 + 
   (7128158161*M[E, 4])/9694080 - (5597551*M[E, 5])/100980 - 
   (70443307*M[E, 7])/1762560 - (21674171*M[E, 8])/1292544 - 
   (5370700477*M[E, 9])/38776320 + (483893*M[E, 10])/8415 - 
   (4062808231*M[E, 11])/6462720 - (1965104551*M[E, 12])/19388160 + 
   (109460279*M[E, 14])/1140480 + (146543*M[E, 15])/50490 - 
   (74401447*M[E, 16])/9694080 - (294787*M[E, 17])/5940 - 
   (493562*M[E, 18])/25245 + (1883563*M[E, 19])/881280 + 
   (1819055797*M[E, 20])/19388160 - (729271*M[E, 21])/25245 - 
   (167252*M[E, 22])/8415 + (135902*M[E, 23])/8415 + (58895*M[E, 24])/1683 + 
   (694862*M[E, 25])/25245 - (209243*M[E, 26])/8415 + 
   (69793063*M[E, 27])/9694080 - (1883563*M[E, 28])/440640 + 
   (271804*M[E, 29])/8415 + (146543*M[E, 30])/25245 - 
   (71804839*M[E, 32])/6462720 - (10559297*M[E, 36])/50490 + 
   (5105*M[F, 4])/1683 - (20030*M[F, 11])/153 - (252277*M[F, 14])/3366 + 
   (16703*M[F, 17])/1683 + (149485*M[F, 18])/3366 - (87127*M[F, 19])/1683 + 
   (5095*M[F, 20])/198 + (96673*M[F, 27])/3366 + (76316*M[F, 30])/1683 - 
   (13858*M[F, 31])/1683 + (1715*M[F, 33])/66 - (80945*M[F, 35])/3366 - 
   (5969*M[F, 44])/1683 + (36629*M[F, 47])/1683 - (7085*M[F, 48])/561 - 
   (298*M[F, 55])/99 - (7085*M[F, 56])/561 + (3125*M[G, 16])/51 + 
   (105*M[G, 19])/17 - (190*M[G, 20])/17 - (190*M[G, 21])/51 + 
   (1495*M[G, 27])/306 - (190*M[G, 29])/51 - (100*M[G, 37])/51 - 
   (1979*M[G, 39])/306 + (122*M[G, 41])/17 + (196*M[G, 42])/153 + 
   (274*M[G, 48])/153 + (2282*M[G, 54])/153 - (5*M[G, 58])/102 + 
   (2015*M[G, 60])/306 - (380*M[G, 62])/51 + (295*M[G, 64])/306 - 
   (100*M[G, 65])/51 - (210*M[G, 68])/17 + (10*M[G, 69])/17 + 
   (20*M[G, 70])/51, M[F, 54] -> (1218349*M[A, 1])/23040 - 
   (316883*M[A, 2])/7680 - (202117*M[A, 3])/3840 + (4709*M[A, 4])/768 - 
   (9205*M[A, 5])/3072 + (15359*M[A, 6])/2560 + (29473*M[A, 7])/5760 - 
   (14647*M[A, 8])/5760 + (22133*M[A, 9])/2560 + (1079*M[A, 10])/256 - 
   (24709*M[A, 11])/4608 + (21149*M[A, 12])/3840 + (42049*M[A, 13])/2560 - 
   (81007*M[A, 14])/7680 - (8809*M[A, 15])/960 + (58369*M[A, 16])/11520 - 
   (23133*M[A, 18])/2560 + (461*M[A, 20])/192 - (461*M[A, 21])/192 - 
   (19649*M[A, 24])/7680 - (19649*M[A, 25])/7680 - (14089*M[A, 26])/46080 + 
   (31*M[B, 1])/8 + (10511*M[B, 3])/1280 - (6579*M[B, 5])/2560 - 3*M[B, 6] - 
   (3181*M[B, 8])/1280 + (941*M[B, 9])/1280 + (6899*M[B, 10])/7680 + 
   (16141*M[B, 11])/7680 + (941*M[B, 15])/1280 + (1505*M[B, 16])/256 + 
   (4233*M[B, 17])/1280 - (781*M[B, 20])/3840 + (781*M[B, 21])/3840 + 
   (781*M[B, 26])/3840 - (18379*M[B, 27])/3840 + (861*M[B, 28])/640 - 
   (781*M[B, 29])/1280 + M[B, 30] - (3*M[B, 33])/2 + (3*M[B, 37])/2 - 
   (255*M[C, 1])/128 - (81*M[C, 9])/256 - (257*M[C, 10])/256 - 
   (103*M[C, 11])/256 - (177*M[C, 12])/256 - (583*M[C, 14])/1280 - 
   (1517*M[C, 16])/1280 - (31*M[C, 19])/64 - (113*M[C, 21])/256 + 
   (5*M[C, 23])/64 - (99*M[C, 25])/128 + (103*M[C, 29])/128 - 
   (1443*M[C, 31])/1280 + (827*M[C, 33])/1280 + (867*M[C, 34])/640 - 
   (61*M[C, 35])/40 + (259*M[C, 36])/640 - (99*M[C, 38])/128 + 
   (151*M[C, 39])/80 - M[C, 51]/4 - M[C, 52]/8 + (8471*M[E, 2])/768 + 
   (3941*M[E, 3])/384 - (2739*M[E, 4])/640 - (3967*M[E, 7])/3840 + 
   (1561*M[E, 8])/768 - (25019*M[E, 9])/7680 - (3009*M[E, 11])/1280 + 
   (307*M[E, 12])/768 + (2689*M[E, 14])/3840 + (563*M[E, 16])/384 - 
   M[E, 18]/6 + (499*M[E, 19])/384 - (563*M[E, 20])/256 - M[E, 21]/2 + 
   M[E, 24]/6 + M[E, 25]/6 - (371*M[E, 27])/384 - (499*M[E, 28])/192 + 
   (563*M[E, 32])/256 + (7*M[F, 4])/2 - (5*M[F, 11])/2 + M[F, 18]/4 - 
   (3*M[F, 20])/4 + (19*M[F, 27])/20 + (3*M[F, 33])/2 - M[F, 35]/4 - 
   (3*M[F, 43])/20, M[G, 82] -> (-5070319*M[A, 1])/126720 + 
   (1478033*M[A, 2])/42240 + (198379*M[A, 3])/4224 - (21969*M[A, 4])/7040 + 
   (630691*M[A, 5])/84480 - (393023*M[A, 6])/42240 + (332341*M[A, 7])/31680 + 
   (371*M[A, 8])/2112 - (173557*M[A, 9])/42240 - (74083*M[A, 10])/21120 + 
   (992147*M[A, 11])/126720 - (58345*M[A, 12])/12672 - 
   (601921*M[A, 13])/42240 + (7915*M[A, 14])/2816 + (151253*M[A, 15])/15840 - 
   (261659*M[A, 16])/63360 + (35993*M[A, 18])/8448 - (40681*M[A, 20])/15840 + 
   (40681*M[A, 21])/15840 + (282113*M[A, 24])/126720 + 
   (282113*M[A, 25])/126720 + (305161*M[A, 26])/760320 - (13*M[B, 1])/4 + 
   (4927*M[B, 3])/1408 + (6365*M[B, 5])/2816 + (24*M[B, 6])/11 + 
   (963*M[B, 8])/1408 - (233*M[B, 9])/128 - (5405*M[B, 10])/8448 - 
   (13027*M[B, 11])/8448 - (233*M[B, 15])/128 + (1077*M[B, 16])/1408 - 
   (743*M[B, 17])/1408 + (739*M[B, 20])/4224 - (739*M[B, 21])/4224 - 
   (739*M[B, 26])/4224 + (6661*M[B, 27])/4224 - (1843*M[B, 28])/704 + 
   (739*M[B, 29])/1408 - (8*M[B, 30])/11 + (12*M[B, 33])/11 - 
   (12*M[B, 37])/11 + (6933*M[C, 1])/704 + (49*M[C, 9])/128 + 
   (4011*M[C, 10])/1408 - (6387*M[C, 11])/1408 + (2075*M[C, 12])/1408 + 
   (315*M[C, 14])/128 + (2499*M[C, 16])/1408 - (971*M[C, 19])/352 + 
   (9211*M[C, 21])/1408 - (855*M[C, 23])/352 - (47*M[C, 25])/704 - 
   (7*M[C, 29])/64 + (4461*M[C, 31])/1408 - (5109*M[C, 33])/1408 - 
   (909*M[C, 34])/704 + (3*M[C, 35])/4 - (1069*M[C, 36])/704 - 
   (47*M[C, 38])/704 - (235*M[C, 39])/88 + (8*M[C, 51])/11 + 
   (9*M[C, 52])/22 + (83*M[E, 1])/55 - (478003*M[E, 2])/63360 - 
   (59045*M[E, 3])/6336 - (31847*M[E, 4])/31680 + (92*M[E, 5])/55 + 
   (7709*M[E, 7])/5760 - (2257*M[E, 8])/1408 + (175739*M[E, 9])/126720 - 
   (92*M[E, 10])/55 + (50177*M[E, 11])/21120 + (3137*M[E, 12])/63360 - 
   (34241*M[E, 14])/63360 - (9*M[E, 15])/110 - (22591*M[E, 16])/31680 + 
   (83*M[E, 17])/55 - (7*M[E, 18])/165 - (4061*M[E, 19])/2880 - 
   (27073*M[E, 20])/21120 - (52*M[E, 21])/55 + (18*M[E, 22])/55 - 
   (18*M[E, 23])/55 - (4*M[E, 24])/33 + (7*M[E, 25])/165 + (27*M[E, 26])/55 + 
   (73279*M[E, 27])/31680 + (4061*M[E, 28])/1440 - (36*M[E, 29])/55 - 
   (9*M[E, 30])/55 - (26047*M[E, 32])/21120 + (208*M[E, 36])/55 - 
   (5*M[F, 4])/11 + 4*M[F, 11] - (9*M[F, 14])/11 + (8*M[F, 17])/11 - 
   (19*M[F, 18])/22 - (9*M[F, 19])/11 + (17*M[F, 20])/22 + (4*M[F, 27])/11 - 
   (12*M[F, 30])/11 + (12*M[F, 31])/11 + (12*M[F, 33])/11 + 
   (12*M[F, 35])/11 - (9*M[F, 44])/11 - (6*M[F, 47])/11 + (4*M[F, 48])/11 + 
   (8*M[F, 55])/11 + (4*M[F, 56])/11, 
 M[H, 59] -> (-3377195153*M[A, 1])/25850880 + (126511543*M[A, 2])/957440 + 
   (106675733*M[A, 3])/861696 - (275774093*M[A, 4])/4308480 + 
   (184068383*M[A, 5])/5744640 - (409690817*M[A, 6])/8616960 + 
   (157480153*M[A, 7])/2154240 + (34617191*M[A, 8])/1292544 + 
   (21093359*M[A, 9])/1520640 + (124634723*M[A, 10])/4308480 - 
   (76416049*M[A, 11])/8616960 - (829566451*M[A, 12])/12925440 - 
   (785566399*M[A, 13])/8616960 + (30244415*M[A, 14])/1723392 + 
   (172586827*M[A, 15])/3231360 - (307754341*M[A, 16])/12925440 + 
   (46583143*M[A, 18])/1723392 - (57637399*M[A, 20])/3231360 + 
   (57637399*M[A, 21])/3231360 + (300899327*M[A, 24])/25850880 + 
   (300899327*M[A, 25])/25850880 + (77188087*M[A, 26])/155105280 - 
   (12599*M[B, 1])/816 + (61288261*M[B, 3])/1436160 + 
   (8754595*M[B, 5])/574464 - (1499*M[B, 6])/374 - (309187*M[B, 8])/287232 - 
   (118807*M[B, 9])/26112 + (3185053*M[B, 10])/1723392 + 
   (3722339*M[B, 11])/1723392 - (118807*M[B, 15])/26112 + 
   (51747191*M[B, 16])/1436160 + (22606403*M[B, 17])/1436160 + 
   (51917*M[B, 20])/50688 - (51917*M[B, 21])/50688 - (51917*M[B, 26])/50688 + 
   (6925051*M[B, 27])/861696 - (445999*M[B, 28])/47872 + 
   (51917*M[B, 29])/16896 + (1499*M[B, 30])/1122 - (1499*M[B, 33])/748 + 
   (1499*M[B, 37])/748 + (305339*M[C, 1])/8448 + (61519*M[C, 9])/26112 + 
   (1412423*M[C, 10])/95744 - (1410445*M[C, 11])/287232 + 
   (39943*M[C, 12])/5632 + (213829*M[C, 14])/26112 + 
   (2984381*M[C, 16])/287232 - (276469*M[C, 19])/71808 + 
   (4876165*M[C, 21])/287232 - (477097*M[C, 23])/71808 + 
   (196399*M[C, 25])/143616 - (62201*M[C, 29])/13056 + 
   (1476017*M[C, 31])/95744 - (3320459*M[C, 33])/287232 - 
   (356049*M[C, 34])/47872 + (7229*M[C, 35])/816 - (235889*M[C, 36])/47872 + 
   (196399*M[C, 38])/143616 - (250181*M[C, 39])/17952 + 
   (8315*M[C, 51])/4488 + (8543*M[C, 52])/4488 + (24781*M[E, 1])/8415 + 
   (1147293107*M[E, 2])/12925440 + (5360581*M[E, 3])/1292544 - 
   (447458873*M[E, 4])/6462720 + (245557*M[E, 5])/67320 - 
   (11458141*M[E, 7])/1175040 + (1503347*M[E, 8])/861696 - 
   (5275007*M[E, 9])/5170176 - (38827*M[E, 10])/11220 + 
   (79262591*M[E, 11])/4308480 + (15434687*M[E, 12])/12925440 + 
   (9770417*M[E, 14])/760320 - (8533*M[E, 15])/16830 + 
   (39426239*M[E, 16])/6462720 + (10429*M[E, 17])/3960 - 
   (21937*M[E, 18])/33660 + (8214109*M[E, 19])/587520 - 
   (62388349*M[E, 20])/12925440 - (71911*M[E, 21])/33660 + 
   (7289*M[E, 22])/5610 - (5212*M[E, 23])/2805 + (45367*M[E, 24])/6732 + 
   (219277*M[E, 25])/33660 + (5398*M[E, 26])/2805 - 
   (80760191*M[E, 27])/6462720 - (8214109*M[E, 28])/293760 - 
   (10424*M[E, 29])/2805 - (8533*M[E, 30])/8415 + 
   (1884863*M[E, 32])/4308480 + (144097*M[E, 36])/16830 + 
   (58723*M[F, 4])/11220 + (2009*M[F, 11])/102 + (631*M[F, 14])/2244 - 
   (5275*M[F, 17])/2244 - (49901*M[F, 18])/4488 + (56*M[F, 19])/561 - 
   (185*M[F, 20])/264 + (1223*M[F, 27])/561 - (7019*M[F, 30])/1122 + 
   (3005*M[F, 31])/2244 + (15*M[F, 33])/11 + (2675*M[F, 35])/2244 + 
   (37*M[F, 44])/2244 - (784*M[F, 47])/561 + (415*M[F, 48])/187 + 
   (115*M[F, 55])/66 + (415*M[F, 56])/187 + (15*M[G, 16])/34 - 
   (45*M[G, 19])/34 - (57*M[G, 20])/34 - (19*M[G, 21])/34 - 
   (1321*M[G, 27])/204 - (19*M[G, 29])/34 + (80*M[G, 37])/17 + 
   (341*M[G, 39])/204 + (20*M[G, 41])/17 + (88*M[G, 42])/51 + 
   (352*M[G, 48])/51 + (41*M[G, 54])/51 - (77*M[G, 58])/68 + 
   (703*M[G, 60])/204 - (19*M[G, 62])/17 - (319*M[G, 64])/204 + 
   (41*M[G, 65])/34 + (45*M[G, 68])/17 + (10*M[G, 69])/17 - (15*M[G, 70])/34, 
 M[I, 102] -> (2973733667*M[A, 1])/4308480 + (2504882537*M[A, 2])/4308480 + 
   (820480627*M[A, 3])/430848 - (811246121*M[A, 4])/718080 + 
   (12309344939*M[A, 5])/8616960 - (6133081127*M[A, 6])/4308480 + 
   (12797450189*M[A, 7])/3231360 + (67817809*M[A, 8])/646272 + 
   (675196457*M[A, 9])/760320 + (2350288373*M[A, 10])/2154240 + 
   (2067013403*M[A, 11])/12925440 - (9846464869*M[A, 12])/6462720 - 
   (12072414169*M[A, 13])/4308480 - (295004135*M[A, 14])/861696 + 
   (2120321077*M[A, 15])/1615680 - (2683347011*M[A, 16])/6462720 - 
   (86248655*M[A, 18])/861696 - (838980049*M[A, 20])/1615680 + 
   (838980049*M[A, 21])/1615680 + (4754159897*M[A, 24])/12925440 + 
   (4754159897*M[A, 25])/12925440 + (5996964961*M[A, 26])/77552640 + 
   (4067*M[B, 1])/136 + (98594753*M[B, 3])/239360 - (1200121*M[B, 5])/95744 - 
   (23697*M[B, 6])/187 + (1056345*M[B, 8])/47872 - (256491*M[B, 9])/4352 + 
   (15471545*M[B, 10])/287232 + (20927047*M[B, 11])/287232 - 
   (256491*M[B, 15])/4352 + (243073483*M[B, 16])/239360 + 
   (114483239*M[B, 17])/239360 + (255529*M[B, 20])/8448 - 
   (255529*M[B, 21])/8448 - (255529*M[B, 26])/8448 + 
   (35956991*M[B, 27])/143616 - (3377961*M[B, 28])/23936 + 
   (255529*M[B, 29])/2816 + (9395*M[B, 30])/187 - (22201*M[B, 33])/374 + 
   (28185*M[B, 37])/374 + (981567*M[C, 1])/1408 + (144899*M[C, 9])/4352 + 
   (15645521*M[C, 10])/47872 + (2895639*M[C, 11])/47872 + 
   (378897*M[C, 12])/2816 + (941505*M[C, 14])/4352 + 
   (10893657*M[C, 16])/47872 - (3261777*M[C, 19])/11968 + 
   (10418561*M[C, 21])/47872 - (2580565*M[C, 23])/11968 + 
   (1684483*M[C, 25])/23936 - (69925*M[C, 29])/2176 + 
   (13004215*M[C, 31])/47872 - (17762191*M[C, 33])/47872 - 
   (5247639*M[C, 34])/23936 + (11501*M[C, 35])/136 - 
   (4196791*M[C, 36])/23936 + (1684483*M[C, 38])/23936 - 
   (969781*M[C, 39])/2992 + (71617*M[C, 51])/748 + (21231*M[C, 52])/1496 + 
   (316883*M[E, 1])/2805 + (2545425029*M[E, 2])/6462720 + 
   (343439971*M[E, 3])/646272 - (7642899983*M[E, 4])/3231360 + 
   (368207*M[E, 5])/2805 + (10578773*M[E, 7])/587520 + 
   (7276253*M[E, 8])/47872 + (4134875267*M[E, 9])/12925440 - 
   (336637*M[E, 10])/2805 + (871091461*M[E, 11])/430848 + 
   (2354448089*M[E, 12])/6462720 - (75856201*M[E, 14])/380160 - 
   (11249*M[E, 15])/935 + (420860633*M[E, 16])/3231360 + 
   (17689*M[E, 17])/165 + (552028*M[E, 18])/8415 + 
   (33450283*M[E, 19])/293760 - (227658227*M[E, 20])/718080 + 
   (54066*M[E, 21])/935 + (78106*M[E, 22])/935 - (68096*M[E, 23])/935 - 
   (206804*M[E, 24])/1683 - (773788*M[E, 25])/8415 + (87514*M[E, 26])/935 - 
   (472080857*M[E, 27])/3231360 - (39325483*M[E, 28])/146880 - 
   (136192*M[E, 29])/935 - (22498*M[E, 30])/935 + 
   (298062041*M[E, 32])/2154240 + (1388023*M[E, 36])/2805 + 
   (114519*M[F, 4])/1870 + (13424*M[F, 11])/17 - (3402*M[F, 14])/187 - 
   (12915*M[F, 17])/187 - (216687*M[F, 18])/748 - (938*M[F, 19])/187 - 
   (4579*M[F, 20])/44 - (18101*M[F, 27])/187 - (44884*M[F, 30])/187 + 
   (14777*M[F, 31])/187 - (1323*M[F, 33])/11 + (22400*M[F, 35])/187 + 
   (2989*M[F, 44])/187 - (20902*M[F, 47])/187 + (14910*M[F, 48])/187 + 
   (350*M[F, 55])/11 + (14910*M[F, 56])/187 + (420*M[G, 16])/17 - 
   (546*M[G, 19])/17 + (546*M[G, 20])/17 + (182*M[G, 21])/17 - 
   (56*M[G, 27])/17 + (182*M[G, 29])/17 - (76*M[G, 37])/17 - 
   (154*M[G, 39])/17 + (168*M[G, 41])/17 + (532*M[G, 42])/17 + 
   (1176*M[G, 48])/17 - (28*M[G, 54])/17 - (126*M[G, 58])/17 - 
   (686*M[G, 60])/17 + (364*M[G, 62])/17 - (140*M[G, 64])/17 + 
   (196*M[G, 65])/17 + (1092*M[G, 68])/17 + (84*M[G, 69])/17 - 
   (182*M[G, 70])/17 + 4*M[H, 65] - 10*M[H, 68], 
 M[F, 53] -> (-1450001*M[A, 1])/23040 + (365807*M[A, 2])/7680 + 
   (67011*M[A, 3])/1280 - (4585*M[A, 4])/768 - (3719*M[A, 5])/3072 - 
   (31393*M[A, 6])/7680 - (52117*M[A, 7])/5760 + (18401*M[A, 8])/1920 - 
   (290113*M[A, 9])/23040 - (5161*M[A, 10])/768 + (20809*M[A, 11])/4608 - 
   (24323*M[A, 12])/11520 - (82463*M[A, 13])/7680 + (32361*M[A, 14])/2560 + 
   (21863*M[A, 15])/2880 - (6349*M[A, 16])/1280 + (83971*M[A, 18])/7680 - 
   (1075*M[A, 20])/576 + (1075*M[A, 21])/576 + (43423*M[A, 24])/23040 + 
   (43423*M[A, 25])/23040 + (10583*M[A, 26])/138240 - (39*M[B, 1])/8 - 
   (2139*M[B, 3])/1280 + (10191*M[B, 5])/2560 + 3*M[B, 6] + 
   (2129*M[B, 8])/1280 + (111*M[B, 9])/1280 - (7951*M[B, 10])/7680 - 
   (15089*M[B, 11])/7680 + (111*M[B, 15])/1280 - (597*M[B, 16])/256 - 
   (1437*M[B, 17])/1280 - (271*M[B, 20])/3840 + (271*M[B, 21])/3840 + 
   (271*M[B, 26])/3840 + (5831*M[B, 27])/3840 + (191*M[B, 28])/640 - 
   (271*M[B, 29])/1280 - M[B, 30] + (3*M[B, 33])/2 - (3*M[B, 37])/2 + 
   (523*M[C, 1])/128 + (261*M[C, 9])/256 + (117*M[C, 10])/256 - 
   (237*M[C, 11])/256 - (91*M[C, 12])/256 + (1907*M[C, 14])/1280 + 
   (1873*M[C, 16])/1280 + (11*M[C, 19])/64 + (165*M[C, 21])/256 - 
   (9*M[C, 23])/64 - (33*M[C, 25])/128 - (83*M[C, 29])/128 + 
   (767*M[C, 31])/1280 - (183*M[C, 33])/1280 - (63*M[C, 34])/640 - 
   (11*M[C, 35])/40 - (31*M[C, 36])/640 - (33*M[C, 38])/128 + M[C, 39]/80 + 
   M[C, 51]/4 + M[C, 52]/8 - (18313*M[E, 2])/2304 - (14203*M[E, 3])/1152 + 
   (35399*M[E, 4])/5760 + (6689*M[E, 7])/11520 - (1901*M[E, 8])/768 + 
   (69733*M[E, 9])/23040 - (6497*M[E, 11])/3840 - (1261*M[E, 12])/2304 + 
   (7457*M[E, 14])/11520 - (2029*M[E, 16])/1152 + M[E, 18]/6 - 
   (1837*M[E, 19])/1152 + (2029*M[E, 20])/768 + M[E, 21]/2 - M[E, 24]/6 - 
   M[E, 25]/6 + (1453*M[E, 27])/1152 + (1837*M[E, 28])/576 - 
   (2029*M[E, 32])/768 - (7*M[F, 4])/2 + (5*M[F, 11])/2 - (5*M[F, 18])/4 + 
   (3*M[F, 20])/4 - M[F, 27]/20 - (3*M[F, 33])/2 + M[F, 35]/4 - 
   (3*M[F, 43])/20, M[G, 79] -> (20196235*M[A, 1])/107712 - 
   (3497815*M[A, 2])/11968 - (2194361*M[A, 3])/5984 + (876565*M[A, 4])/5984 - 
   (12838751*M[A, 5])/71808 + (2338433*M[A, 6])/11968 - 
   (14191829*M[A, 7])/26928 - (2176621*M[A, 8])/26928 - 
   (319453*M[A, 9])/6336 - (681471*M[A, 10])/5984 - (942677*M[A, 11])/35904 + 
   (8290357*M[A, 12])/53856 + (4527935*M[A, 13])/11968 + 
   (1206263*M[A, 14])/35904 - (627685*M[A, 15])/3366 + 
   (1173193*M[A, 16])/17952 - (515777*M[A, 18])/35904 + 
   (326363*M[A, 20])/4488 - (326363*M[A, 21])/4488 - 
   (1600447*M[A, 24])/35904 - (1600447*M[A, 25])/35904 - 
   (1793831*M[A, 26])/215424 - (1841*M[B, 1])/68 - (239439*M[B, 3])/5984 + 
   (296739*M[B, 5])/11968 + (5769*M[B, 6])/187 - (8403*M[B, 8])/5984 + 
   (5465*M[B, 9])/544 - (465011*M[B, 10])/35904 - (642637*M[B, 11])/35904 + 
   (5465*M[B, 15])/544 - (1115061*M[B, 16])/5984 - (527473*M[B, 17])/5984 - 
   (5635*M[B, 20])/1056 + (5635*M[B, 21])/1056 + (5635*M[B, 26])/1056 - 
   (824405*M[B, 27])/17952 + (72115*M[B, 28])/2992 - (5635*M[B, 29])/352 - 
   (1923*M[B, 30])/187 + (5769*M[B, 33])/374 - (5769*M[B, 37])/374 - 
   (22197*M[C, 1])/176 - (3785*M[C, 9])/544 - (329667*M[C, 10])/5984 - 
   (44157*M[C, 11])/5984 - (7507*M[C, 12])/352 - (22555*M[C, 14])/544 - 
   (244515*M[C, 16])/5984 + (79931*M[C, 19])/1496 - (227483*M[C, 21])/5984 + 
   (59879*M[C, 23])/1496 - (39573*M[C, 25])/2992 + (711*M[C, 29])/272 - 
   (258653*M[C, 31])/5984 + (405725*M[C, 33])/5984 + (120645*M[C, 34])/2992 - 
   (437*M[C, 35])/34 + (97269*M[C, 36])/2992 - (39573*M[C, 38])/2992 + 
   (44193*M[C, 39])/748 - (12757*M[C, 51])/748 - (4211*M[C, 52])/1496 - 
   (8527*M[E, 1])/561 + (309599*M[E, 2])/5984 + (32557*M[E, 3])/2992 + 
   (383379*M[E, 4])/2992 - (5153*M[E, 5])/561 - (12163*M[E, 7])/1632 + 
   (109603*M[E, 8])/17952 - (2705333*M[E, 9])/35904 + (1131*M[E, 10])/187 - 
   (1626479*M[E, 11])/5984 - (238069*M[E, 12])/5984 + (11695*M[E, 14])/1056 + 
   (953*M[E, 15])/561 - (4405*M[E, 16])/2992 - (191*M[E, 17])/33 - 
   (5894*M[E, 18])/561 - (605*M[E, 19])/816 - (30281*M[E, 20])/53856 - 
   (4412*M[E, 21])/561 - (2554*M[E, 22])/187 + (2224*M[E, 23])/187 + 
   (12310*M[E, 24])/561 + (9194*M[E, 25])/561 - (2566*M[E, 26])/187 - 
   (17057*M[E, 27])/8976 + (605*M[E, 28])/408 + (4448*M[E, 29])/187 + 
   (1906*M[E, 30])/561 + (61089*M[E, 32])/5984 - (21347*M[E, 36])/561 - 
   (4715*M[F, 4])/187 - (2450*M[F, 11])/17 + (6550*M[F, 14])/187 + 
   (2495*M[F, 17])/187 + (20385*M[F, 18])/374 + (4130*M[F, 19])/187 + 
   (525*M[F, 20])/22 + (3475*M[F, 27])/187 + (8000*M[F, 30])/187 - 
   (3325*M[F, 31])/187 + (225*M[F, 33])/11 - (4150*M[F, 35])/187 - 
   (545*M[F, 44])/187 + (3890*M[F, 47])/187 - (2850*M[F, 48])/187 - 
   (70*M[F, 55])/11 - (2850*M[F, 56])/187 - (540*M[G, 16])/17 + 
   (90*M[G, 19])/17 - (90*M[G, 20])/17 - (30*M[G, 21])/17 + 
   (55*M[G, 27])/17 - (30*M[G, 29])/17 + (37*M[G, 37])/17 + 
   (113*M[G, 39])/17 - (80*M[G, 41])/17 - (140*M[G, 42])/17 - 
   (220*M[G, 48])/17 - (100*M[G, 54])/17 - (25*M[G, 58])/17 + 
   (185*M[G, 60])/17 - (60*M[G, 62])/17 + (10*M[G, 64])/17 - 
   (48*M[G, 65])/17 - (180*M[G, 68])/17 - (40*M[G, 69])/17 + 
   (30*M[G, 70])/17, M[H, 58] -> (2471143*M[A, 1])/12925440 + 
   (123460283*M[A, 2])/861696 + (126469213*M[A, 3])/430848 - 
   (59966449*M[A, 4])/430848 + (355027457*M[A, 5])/1723392 - 
   (19722093*M[A, 6])/95744 + (393660119*M[A, 7])/646272 + 
   (23232751*M[A, 8])/646272 + (2627013*M[A, 9])/28160 + 
   (20850949*M[A, 10])/143616 + (87589265*M[A, 11])/2585088 - 
   (374400617*M[A, 12])/2154240 - (115081273*M[A, 13])/287232 - 
   (55063817*M[A, 14])/861696 + (2250321*M[A, 15])/11968 - 
   (75213913*M[A, 16])/1292544 - (5797643*M[A, 18])/287232 - 
   (8173745*M[A, 20])/107712 + (8173745*M[A, 21])/107712 + 
   (43383289*M[A, 24])/861696 + (43383289*M[A, 25])/861696 + 
   (285080581*M[A, 26])/25850880 + (1375*M[B, 1])/102 + 
   (53796301*M[B, 3])/718080 - (2625893*M[B, 5])/287232 - 
   (12451*M[B, 6])/374 - (385915*M[B, 8])/143616 - (98287*M[B, 9])/13056 + 
   (11503717*M[B, 10])/861696 + (17183387*M[B, 11])/861696 - 
   (98287*M[B, 15])/13056 + (120701711*M[B, 16])/718080 + 
   (57647963*M[B, 17])/718080 + (114197*M[B, 20])/25344 - 
   (114197*M[B, 21])/25344 - (114197*M[B, 26])/25344 + 
   (15027571*M[B, 27])/430848 - (490823*M[B, 28])/23936 + 
   (114197*M[B, 29])/8448 + (12451*M[B, 30])/1122 - (12451*M[B, 33])/748 + 
   (12451*M[B, 37])/748 + (454067*M[C, 1])/4224 + (73543*M[C, 9])/13056 + 
   (2267967*M[C, 10])/47872 + (809771*M[C, 11])/143616 + 
   (53247*M[C, 12])/2816 + (432781*M[C, 14])/13056 + 
   (4944965*M[C, 16])/143616 - (1518109*M[C, 19])/35904 + 
   (4841293*M[C, 21])/143616 - (1149457*M[C, 23])/35904 + 
   (788503*M[C, 25])/71808 - (24353*M[C, 29])/6528 + 
   (1821977*M[C, 31])/47872 - (7947491*M[C, 33])/143616 - 
   (805209*M[C, 34])/23936 + (5507*M[C, 35])/408 - (631929*M[C, 36])/23936 + 
   (788503*M[C, 38])/71808 - (450995*M[C, 39])/8976 + (63001*M[C, 51])/4488 + 
   (21581*M[C, 52])/8976 + (305563*M[E, 1])/16830 - 
   (105340487*M[E, 2])/2154240 - (4726033*M[E, 3])/215424 - 
   (20789893*M[E, 4])/71808 + (716059*M[E, 5])/33660 + 
   (3042761*M[E, 7])/195840 + (342443*M[E, 8])/430848 + 
   (104577061*M[E, 9])/1436160 - (53837*M[E, 10])/2805 + 
   (223911581*M[E, 11])/718080 + (109277213*M[E, 12])/2154240 - 
   (4216397*M[E, 14])/126720 - (16231*M[E, 15])/8415 + 
   (5194141*M[E, 16])/1077120 + (34483*M[E, 17])/1980 + 
   (45817*M[E, 18])/5610 + (95677*M[E, 19])/32640 - 
   (186171973*M[E, 20])/6462720 + (117653*M[E, 21])/16830 + 
   (36143*M[E, 22])/2805 - (31853*M[E, 23])/2805 - (60187*M[E, 24])/3366 - 
   (74417*M[E, 25])/5610 + (41042*M[E, 26])/2805 - 
   (1890269*M[E, 27])/1077120 - (95677*M[E, 28])/16320 - 
   (63706*M[E, 29])/2805 - (32462*M[E, 30])/8415 - (157283*M[E, 32])/718080 + 
   (1335203*M[E, 36])/16830 + (31664*M[F, 4])/2805 + (11839*M[F, 11])/102 - 
   (3341*M[F, 14])/1122 - (6011*M[F, 17])/561 - (24962*M[F, 18])/561 - 
   (521*M[F, 19])/561 - (617*M[F, 20])/33 - (8423*M[F, 27])/561 - 
   (41719*M[F, 30])/1122 + (13295*M[F, 31])/1122 - (192*M[F, 33])/11 + 
   (10195*M[F, 35])/561 + (1349*M[F, 44])/561 - (9536*M[F, 47])/561 + 
   (2300*M[F, 48])/187 + (166*M[F, 55])/33 + (2300*M[F, 56])/187 + 
   (60*M[G, 16])/17 - (173*M[G, 19])/34 + (78*M[G, 20])/17 + 
   (26*M[G, 21])/17 - (337*M[G, 27])/102 + (26*M[G, 29])/17 - 
   (6*M[G, 37])/17 - (83*M[G, 39])/51 + (24*M[G, 41])/17 + 
   (245*M[G, 42])/51 + (419*M[G, 48])/51 - (29*M[G, 54])/51 - 
   (18*M[G, 58])/17 - (379*M[G, 60])/51 + (52*M[G, 62])/17 - 
   (77*M[G, 64])/51 + (73*M[G, 65])/34 + (173*M[G, 68])/17 + 
   (12*M[G, 69])/17 - (26*M[G, 70])/17, 
 M[I, 101] -> 3*M[I, 3] + M[I, 15] - 2*M[I, 22] - M[I, 23] - (3*M[I, 26])/2 - 
   (13*M[I, 39])/10 - M[I, 40]/2 + 2*M[I, 47] + (3*M[I, 49])/4 - 
   (3*M[I, 54])/2 + (3*M[I, 55])/2 - M[I, 56] - 2*M[I, 66] + 2*M[I, 73] - 
   M[I, 80]/2 + (89263001*M[A, 1])/574464 - (265780489*M[A, 2])/2872320 - 
   (8912755*M[A, 3])/287232 - (36232069*M[A, 4])/1436160 + 
   (148858279*M[A, 5])/1914880 - (61789107*M[A, 6])/957440 + 
   (193354609*M[A, 7])/718080 - (1912699*M[A, 8])/143616 + 
   (5494699*M[A, 9])/101376 + (34610953*M[A, 10])/478720 + 
   (78015749*M[A, 11])/8616960 - (186866411*M[A, 12])/4308480 - 
   (118674189*M[A, 13])/957440 - (11153555*M[A, 14])/191488 + 
   (52897391*M[A, 15])/1077120 - (29700493*M[A, 16])/4308480 - 
   (24497617*M[A, 18])/574464 - (8698909*M[A, 20])/359040 + 
   (8698909*M[A, 21])/359040 + (45691277*M[A, 24])/2872320 + 
   (45691277*M[A, 25])/2872320 + (1896745*M[A, 26])/382976 + 
   (2001*M[B, 1])/272 + (6054489*M[B, 3])/95744 + (43179*M[B, 5])/191488 - 
   (9483*M[B, 6])/374 - (1078347*M[B, 8])/95744 + (18817*M[B, 9])/8704 + 
   (5021845*M[B, 10])/574464 + (9544043*M[B, 11])/574464 + 
   (18817*M[B, 15])/8704 + (25191391*M[B, 16])/478720 + 
   (13113163*M[B, 17])/478720 + (9797*M[B, 20])/16896 - 
   (9797*M[B, 21])/16896 - (9797*M[B, 26])/16896 - 
   (1511549*M[B, 27])/287232 + (103483*M[B, 28])/47872 + 
   (9797*M[B, 29])/5632 + (3161*M[B, 30])/374 - (9483*M[B, 33])/748 + 
   (9483*M[B, 37])/748 + (21763*M[C, 1])/2816 - (5705*M[C, 9])/8704 + 
   (508237*M[C, 10])/95744 + (310779*M[C, 11])/95744 + (8973*M[C, 12])/5632 + 
   (28797*M[C, 14])/8704 + (379509*M[C, 16])/95744 - 
   (106653*M[C, 19])/23936 + (94717*M[C, 21])/95744 - 
   (127361*M[C, 23])/23936 + (84791*M[C, 25])/47872 + (1807*M[C, 29])/4352 + 
   (292187*M[C, 31])/95744 - (694931*M[C, 33])/95744 - 
   (213723*M[C, 34])/47872 + (61*M[C, 35])/272 - (174491*M[C, 36])/47872 + 
   (84791*M[C, 38])/47872 - (34745*M[C, 39])/5984 + (711*M[C, 51])/374 + 
   (1269*M[C, 52])/2992 + (34553*M[E, 1])/5610 - 
   (161147159*M[E, 2])/1436160 - (10066849*M[E, 3])/143616 - 
   (119296763*M[E, 4])/718080 + (46076*M[E, 5])/2805 + 
   (1994297*M[E, 7])/130560 + (68521*M[E, 8])/95744 + 
   (30505493*M[E, 9])/957440 - (70913*M[E, 10])/3740 + 
   (68409229*M[E, 11])/478720 + (11351407*M[E, 12])/478720 - 
   (2486269*M[E, 14])/84480 - (13063*M[E, 15])/22440 - 
   (1242803*M[E, 16])/718080 + (10073*M[E, 17])/660 + 
   (52147*M[E, 18])/11220 - (478393*M[E, 19])/65280 - 
   (113879221*M[E, 20])/4308480 + (20444*M[E, 21])/2805 + 
   (7691*M[E, 22])/1870 - (5711*M[E, 23])/1870 - (2731*M[E, 24])/374 - 
   (63697*M[E, 25])/11220 + (20983*M[E, 26])/3740 + 
   (3366067*M[E, 27])/718080 + (478393*M[E, 28])/32640 - 
   (5711*M[E, 29])/935 - (13063*M[E, 30])/11220 + (476109*M[E, 32])/478720 + 
   (346243*M[E, 36])/5610 + (5393*M[F, 4])/3740 + (729*M[F, 11])/68 + 
   (14189*M[F, 14])/374 - (257*M[F, 17])/374 - (8583*M[F, 18])/1496 + 
   (9613*M[F, 19])/374 - (639*M[F, 20])/88 - (1167*M[F, 27])/187 - 
   (2579*M[F, 30])/374 - (265*M[F, 31])/748 - (145*M[F, 33])/44 + 
   (6235*M[F, 35])/1496 + (263*M[F, 44])/374 - (2689*M[F, 47])/748 + 
   (975*M[F, 48])/748 - (4*M[F, 55])/11 + (975*M[F, 56])/748 - 
   (1035*M[G, 16])/34 - (63*M[G, 19])/68 + (54*M[G, 20])/17 + 
   (18*M[G, 21])/17 - (15*M[G, 27])/34 + (18*M[G, 29])/17 + (5*M[G, 37])/17 + 
   (215*M[G, 39])/68 - (91*M[G, 41])/34 - (35*M[G, 42])/17 - 
   (161*M[G, 48])/34 - (203*M[G, 54])/34 - (25*M[G, 58])/68 + 
   (15*M[G, 60])/68 + (36*M[G, 62])/17 - (7*M[G, 64])/68 + (3*M[G, 65])/68 + 
   (63*M[G, 68])/34 - (10*M[G, 69])/17 + (15*M[G, 70])/34, 
 M[F, 12] -> M[C, 1], M[G, 77] -> (-9875361979*M[A, 1])/12925440 + 
   (4368989893*M[A, 2])/4308480 + (187720909*M[A, 3])/143616 - 
   (933566287*M[A, 4])/2154240 + (4661691391*M[A, 5])/8616960 - 
   (2573184203*M[A, 6])/4308480 + (4967511001*M[A, 7])/3231360 + 
   (47720687*M[A, 8])/215424 + (88178117*M[A, 9])/760320 + 
   (666640577*M[A, 10])/2154240 + (1532687407*M[A, 11])/12925440 - 
   (603351869*M[A, 12])/1292544 - (5011816501*M[A, 13])/4308480 - 
   (6256307*M[A, 14])/95744 + (938170153*M[A, 15])/1615680 - 
   (448292573*M[A, 16])/2154240 + (56390509*M[A, 18])/861696 - 
   (356975341*M[A, 20])/1615680 + (356975341*M[A, 21])/1615680 + 
   (1844316533*M[A, 24])/12925440 + (1844316533*M[A, 25])/12925440 + 
   (2055648541*M[A, 26])/77552640 + (16469*M[B, 1])/408 + 
   (21031627*M[B, 3])/143616 - (10661119*M[B, 5])/287232 - 
   (14524*M[B, 6])/187 + (736543*M[B, 8])/143616 - (439421*M[B, 9])/13056 + 
   (28812095*M[B, 10])/861696 + (38114497*M[B, 11])/861696 - 
   (439421*M[B, 15])/13056 + (72575801*M[B, 16])/143616 + 
   (33871085*M[B, 17])/143616 + (382543*M[B, 20])/25344 - 
   (382543*M[B, 21])/25344 - (382543*M[B, 26])/25344 + 
   (57364169*M[B, 27])/430848 - (1813381*M[B, 28])/23936 + 
   (382543*M[B, 29])/8448 + (14524*M[B, 30])/561 - (7262*M[B, 33])/187 + 
   (7262*M[B, 37])/187 + (1523593*M[C, 1])/4224 + (271397*M[C, 9])/13056 + 
   (7754829*M[C, 10])/47872 + (2248561*M[C, 11])/143616 + 
   (181389*M[C, 12])/2816 + (1509623*M[C, 14])/13056 + 
   (16900255*M[C, 16])/143616 - (4920935*M[C, 19])/35904 + 
   (16869431*M[C, 21])/143616 - (3954371*M[C, 23])/35904 + 
   (2597477*M[C, 25])/71808 - (91507*M[C, 29])/6528 + 
   (6271131*M[C, 31])/47872 - (26796985*M[C, 33])/143616 - 
   (2706555*M[C, 34])/23936 + (19099*M[C, 35])/408 - 
   (2124059*M[C, 36])/23936 + (2597477*M[C, 38])/71808 - 
   (1525003*M[C, 39])/8976 + (53705*M[C, 51])/1122 + (38405*M[C, 52])/4488 + 
   (410632*M[E, 1])/8415 - (590160463*M[E, 2])/6462720 - 
   (69952457*M[E, 3])/646272 - (1689589427*M[E, 4])/3231360 + 
   (1251677*M[E, 5])/33660 + (18850049*M[E, 7])/587520 - 
   (12970127*M[E, 8])/430848 + (2988022199*M[E, 9])/12925440 - 
   (147847*M[E, 10])/5610 + (1709177717*M[E, 11])/2154240 + 
   (798804917*M[E, 12])/6462720 - (15804133*M[E, 14])/380160 - 
   (43688*M[E, 15])/8415 - (15129931*M[E, 16])/3231360 + 
   (53069*M[E, 17])/1980 + (441833*M[E, 18])/16830 - 
   (864641*M[E, 19])/293760 - (28867679*M[E, 20])/6462720 + 
   (354499*M[E, 21])/16830 + (108979*M[E, 22])/2805 - (95614*M[E, 23])/2805 - 
   (68327*M[E, 24])/1122 - (770843*M[E, 25])/16830 + (114106*M[E, 26])/2805 + 
   (26279179*M[E, 27])/3231360 + (864641*M[E, 28])/146880 - 
   (191228*M[E, 29])/2805 - (87376*M[E, 30])/8415 - 
   (86609227*M[E, 32])/2154240 + (1235417*M[E, 36])/8415 + 
   (52651*M[F, 4])/1122 + (20695*M[F, 11])/51 - (98749*M[F, 14])/1122 - 
   (40895*M[F, 17])/1122 - (323029*M[F, 18])/2244 - (30988*M[F, 19])/561 - 
   (7657*M[F, 20])/132 - (28921*M[F, 27])/561 - (66874*M[F, 30])/561 + 
   (51655*M[F, 31])/1122 - (675*M[F, 33])/11 + (67825*M[F, 35])/1122 + 
   (8897*M[F, 44])/1122 - (31798*M[F, 47])/561 + (7780*M[F, 48])/187 + 
   (575*M[F, 55])/33 + (7780*M[F, 56])/187 + (1305*M[G, 16])/17 - 
   (260*M[G, 19])/17 + (243*M[G, 20])/17 + (81*M[G, 21])/17 - 
   (755*M[G, 27])/102 + (81*M[G, 29])/17 - (20*M[G, 37])/17 - 
   (1205*M[G, 39])/102 + (182*M[G, 41])/17 + (1066*M[G, 42])/51 + 
   (1612*M[G, 48])/51 + (572*M[G, 54])/51 + (135*M[G, 58])/34 - 
   (2215*M[G, 60])/102 + (162*M[G, 62])/17 - (281*M[G, 64])/102 + 
   (116*M[G, 65])/17 + (520*M[G, 68])/17 + (40*M[G, 69])/17 - 
   (30*M[G, 70])/17, M[H, 10] -> M[C, 1], 
 M[I, 89] -> -M[I, 3] - 2*M[I, 15] + 2*M[I, 22] + M[I, 23] + (4*M[I, 39])/5 + 
   M[I, 40]/2 - 2*M[I, 47] - (3*M[I, 49])/4 + M[I, 54]/2 - M[I, 55]/2 - 
   M[I, 66] - M[I, 73] - M[I, 80] + (16349537*M[A, 1])/718080 - 
   (62961629*M[A, 2])/718080 - (8767871*M[A, 3])/71808 + 
   (23518471*M[A, 4])/359040 - (43327661*M[A, 5])/478720 + 
   (22252353*M[A, 6])/239360 - (17003697*M[A, 7])/59840 - 
   (1004719*M[A, 8])/35904 - (4745453*M[A, 9])/126720 - 
   (8030507*M[A, 10])/119680 - (19932311*M[A, 11])/2154240 + 
   (75132257*M[A, 12])/1077120 + (43455231*M[A, 13])/239360 + 
   (1631313*M[A, 14])/47872 - (22629419*M[A, 15])/269280 + 
   (28013527*M[A, 16])/1077120 + (1295419*M[A, 18])/143616 + 
   (3222391*M[A, 20])/89760 - (3222391*M[A, 21])/89760 - 
   (14837183*M[A, 24])/718080 - (14837183*M[A, 25])/718080 - 
   (17868823*M[A, 26])/4308480 - (695*M[B, 1])/68 - 
   (4042223*M[B, 3])/119680 + (315959*M[B, 5])/47872 + (8145*M[B, 6])/374 + 
   (93865*M[B, 8])/23936 + (8613*M[B, 9])/2176 - (1216759*M[B, 10])/143616 - 
   (1910921*M[B, 11])/143616 + (8613*M[B, 15])/2176 - 
   (11408197*M[B, 16])/119680 - (5467241*M[B, 17])/119680 - 
   (10247*M[B, 20])/4224 + (10247*M[B, 21])/4224 + (10247*M[B, 26])/4224 - 
   (1267825*M[B, 27])/71808 + (123143*M[B, 28])/11968 - 
   (10247*M[B, 29])/1408 - (2715*M[B, 30])/374 + (8145*M[B, 33])/748 - 
   (8145*M[B, 37])/748 - (39697*M[C, 1])/704 - (7901*M[C, 9])/2176 - 
   (629359*M[C, 10])/23936 - (115033*M[C, 11])/23936 - 
   (14431*M[C, 12])/1408 - (41007*M[C, 14])/2176 - (468823*M[C, 16])/23936 + 
   (119151*M[C, 19])/5984 - (401935*M[C, 21])/23936 + 
   (105579*M[C, 23])/5984 - (70973*M[C, 25])/11968 + (3211*M[C, 29])/1088 - 
   (509177*M[C, 31])/23936 + (702561*M[C, 33])/23936 + 
   (219609*M[C, 34])/11968 - (137*M[C, 35])/17 + (167577*M[C, 36])/11968 - 
   (70973*M[C, 38])/11968 + (41047*M[C, 39])/1496 - (2807*M[C, 51])/374 - 
   (4101*M[C, 52])/2992 - (22148*M[E, 1])/2805 + (485679*M[E, 2])/119680 + 
   (64641*M[E, 3])/11968 + (17198017*M[E, 4])/179520 - 
   (132551*M[E, 5])/22440 - (154211*M[E, 7])/32640 + (213959*M[E, 8])/71808 - 
   (5339969*M[E, 9])/143616 + (7393*M[E, 10])/1870 - 
   (16360479*M[E, 11])/119680 - (7546463*M[E, 12])/359040 + 
   (56389*M[E, 14])/7040 + (18191*M[E, 15])/22440 - (29717*M[E, 16])/59840 - 
   (5657*M[E, 17])/1320 - (4072*M[E, 18])/935 - (23261*M[E, 19])/16320 + 
   (2198183*M[E, 20])/1077120 - (42547*M[E, 21])/11220 - 
   (11527*M[E, 22])/1870 + (5021*M[E, 23])/935 + (23399*M[E, 24])/2244 + 
   (7482*M[E, 25])/935 - (24131*M[E, 26])/3740 + (154799*M[E, 27])/179520 + 
   (23261*M[E, 28])/8160 + (10042*M[E, 29])/935 + (18191*M[E, 30])/11220 + 
   (610593*M[E, 32])/119680 - (66463*M[E, 36])/2805 - (23487*M[F, 4])/1870 - 
   (2137*M[F, 11])/34 + (11263*M[F, 14])/748 + (4253*M[F, 17])/748 + 
   (17063*M[F, 18])/748 + (3547*M[F, 19])/374 + (437*M[F, 20])/44 + 
   (6323*M[F, 27])/748 + (14009*M[F, 30])/748 - (5407*M[F, 31])/748 + 
   (225*M[F, 33])/22 - (14345*M[F, 35])/1496 - (947*M[F, 44])/748 + 
   (6713*M[F, 47])/748 - (4875*M[F, 48])/748 - (59*M[F, 55])/22 - 
   (4875*M[F, 56])/748 - (435*M[G, 16])/34 + (81*M[G, 19])/34 - 
   (81*M[G, 20])/34 - (27*M[G, 21])/34 + (65*M[G, 27])/68 - 
   (27*M[G, 29])/34 + (9*M[G, 37])/17 + (149*M[G, 39])/68 - 
   (55*M[G, 41])/34 - (109*M[G, 42])/34 - (82*M[G, 48])/17 - 
   (28*M[G, 54])/17 - (45*M[G, 58])/68 + (265*M[G, 60])/68 - 
   (27*M[G, 62])/17 + (35*M[G, 64])/68 - (33*M[G, 65])/34 - 
   (81*M[G, 68])/17 - (18*M[G, 69])/17 + (27*M[G, 70])/34, 
 M[F, 50] -> (-51623*M[A, 1])/3840 + (10201*M[A, 2])/1280 + 
   (4079*M[A, 3])/640 - (79*M[A, 4])/128 - (641*M[A, 5])/512 + 
   (41*M[A, 6])/1280 - (4771*M[A, 7])/960 + (503*M[A, 8])/320 - 
   (6839*M[A, 9])/3840 - (239*M[A, 10])/128 - (27*M[A, 11])/256 - 
   (23*M[A, 12])/640 + (1431*M[A, 13])/1280 + (2349*M[A, 14])/1280 + 
   (83*M[A, 15])/160 - (1283*M[A, 16])/1920 + (2853*M[A, 18])/1280 + 
   (11*M[A, 20])/96 - (11*M[A, 21])/96 - (791*M[A, 24])/3840 - 
   (791*M[A, 25])/3840 - (1157*M[A, 26])/7680 + M[B, 1]/4 + 
   (409*M[B, 3])/640 - (341*M[B, 5])/1280 - (139*M[B, 8])/640 - 
   (181*M[B, 9])/640 + (7*M[B, 10])/1280 - (7*M[B, 11])/1280 - 
   (181*M[B, 15])/640 - (137*M[B, 16])/128 - (433*M[B, 17])/640 + 
   (7*M[B, 20])/640 - (7*M[B, 21])/640 - (7*M[B, 26])/640 - 
   (127*M[B, 27])/640 - (101*M[B, 28])/320 + (21*M[B, 29])/640 + 
   (87*M[C, 1])/64 + (57*M[C, 9])/128 - (23*M[C, 10])/128 - 
   (129*M[C, 11])/128 + (25*M[C, 12])/128 + (223*M[C, 14])/640 + 
   (117*M[C, 16])/640 - (9*M[C, 19])/32 + (153*M[C, 21])/128 - 
   (13*M[C, 23])/32 - (5*M[C, 25])/64 + M[C, 29]/64 + (283*M[C, 31])/640 - 
   (307*M[C, 33])/640 - (27*M[C, 34])/320 + M[C, 35]/20 - (59*M[C, 36])/320 - 
   (5*M[C, 38])/64 - (11*M[C, 39])/40 + M[C, 52]/4 - (559*M[E, 2])/384 - 
   (301*M[E, 3])/192 + (5057*M[E, 4])/960 - (1513*M[E, 7])/1920 - 
   (43*M[E, 8])/128 - (1421*M[E, 9])/3840 - (2071*M[E, 11])/640 - 
   (43*M[E, 12])/384 + (1751*M[E, 14])/1920 - (43*M[E, 16])/192 - 
   (43*M[E, 19])/192 + (43*M[E, 20])/128 + (43*M[E, 27])/192 + 
   (43*M[E, 28])/96 - (43*M[E, 32])/128 + M[F, 4] - M[F, 11] - M[F, 18]/2 - 
   M[F, 20]/2 + M[F, 27]/10 - M[F, 35]/2 + (3*M[F, 43])/10, 
 M[G, 15] -> M[C, 1], M[H, 57] -> (-283200649*M[A, 1])/8616960 + 
   (13988989*M[A, 2])/957440 - (1067441*M[A, 3])/95744 + 
   (5878729*M[A, 4])/478720 - (99956491*M[A, 5])/5744640 + 
   (15417581*M[A, 6])/957440 - (103471501*M[A, 7])/2154240 + 
   (1151855*M[A, 8])/430848 - (6301193*M[A, 9])/506880 - 
   (7300839*M[A, 10])/478720 - (3468329*M[A, 11])/2872320 + 
   (77461541*M[A, 12])/4308480 + (30741907*M[A, 13])/957440 + 
   (3187655*M[A, 14])/574464 - (15555533*M[A, 15])/1077120 + 
   (1939691*M[A, 16])/478720 + (1970095*M[A, 18])/574464 + 
   (687289*M[A, 20])/119680 - (687289*M[A, 21])/119680 - 
   (4297457*M[A, 24])/957440 - (4297457*M[A, 25])/957440 - 
   (6620281*M[A, 26])/5744640 - (1191*M[B, 1])/272 + 
   (2272669*M[B, 3])/478720 + (800523*M[B, 5])/191488 + (633*M[B, 6])/374 - 
   (20523*M[B, 8])/95744 + (1057*M[B, 9])/8704 - (394187*M[B, 10])/574464 - 
   (578101*M[B, 11])/574464 + (1057*M[B, 15])/8704 - 
   (3620801*M[B, 16])/478720 - (1781333*M[B, 17])/478720 - 
   (4123*M[B, 20])/16896 + (4123*M[B, 21])/16896 + (4123*M[B, 26])/16896 - 
   (622685*M[B, 27])/287232 + (36187*M[B, 28])/47872 - (4123*M[B, 29])/5632 - 
   (211*M[B, 30])/374 + (633*M[B, 33])/748 - (633*M[B, 37])/748 - 
   (13725*M[C, 1])/2816 - (3113*M[C, 9])/8704 - (211411*M[C, 10])/95744 - 
   (102309*M[C, 11])/95744 - (4371*M[C, 12])/5632 - (15715*M[C, 14])/8704 - 
   (159147*M[C, 16])/95744 + (66675*M[C, 19])/23936 - 
   (77603*M[C, 21])/95744 + (38815*M[C, 23])/23936 - (33865*M[C, 25])/47872 - 
   (305*M[C, 29])/4352 - (141061*M[C, 31])/95744 + (284749*M[C, 33])/95744 + 
   (88101*M[C, 34])/47872 - (83*M[C, 35])/272 + (70597*M[C, 36])/47872 - 
   (33865*M[C, 38])/47872 + (14947*M[C, 39])/5984 - (1257*M[C, 51])/1496 + 
   (49*M[C, 52])/748 - (2833*M[E, 1])/2805 - (2535287*M[E, 2])/1436160 - 
   (2506465*M[E, 3])/143616 + (19157189*M[E, 4])/718080 - 
   (7501*M[E, 5])/22440 - (48013*M[E, 7])/43520 - (769189*M[E, 8])/287232 - 
   (14667361*M[E, 9])/2872320 - (739*M[E, 10])/3740 - 
   (2879351*M[E, 11])/95744 - (4643987*M[E, 12])/1436160 + 
   (401123*M[E, 14])/84480 + (953*M[E, 15])/11220 - 
   (1121939*M[E, 16])/718080 - (217*M[E, 17])/1320 - (3089*M[E, 18])/11220 - 
   (27763*M[E, 19])/21760 + (12911467*M[E, 20])/4308480 - 
   (7217*M[E, 21])/11220 - (1277*M[E, 22])/1870 + (556*M[E, 23])/935 + 
   (4145*M[E, 24])/2244 + (17609*M[E, 25])/11220 - (1283*M[E, 26])/1870 + 
   (393457*M[E, 27])/239360 + (27763*M[E, 28])/10880 + (1112*M[E, 29])/935 + 
   (953*M[E, 30])/5610 - (1303443*M[E, 32])/478720 - (9271*M[E, 36])/5610 - 
   (3593*M[F, 4])/3740 - (211*M[F, 11])/34 + (2993*M[F, 14])/748 + 
   (499*M[F, 17])/748 + (3703*M[F, 18])/1496 + (487*M[F, 19])/187 + 
   (83*M[F, 20])/88 + (441*M[F, 27])/374 + (400*M[F, 30])/187 - 
   (665*M[F, 31])/748 + (25*M[F, 33])/11 - (415*M[F, 35])/374 - 
   (109*M[F, 44])/748 + (389*M[F, 47])/374 - (285*M[F, 48])/374 - 
   (7*M[F, 55])/22 - (285*M[F, 56])/374 - (105*M[G, 16])/34 + 
   (9*M[G, 19])/34 - (9*M[G, 20])/34 - (3*M[G, 21])/34 - (23*M[G, 27])/68 - 
   (3*M[G, 29])/34 + (18*M[G, 37])/17 + (43*M[G, 39])/68 - (4*M[G, 41])/17 - 
   (7*M[G, 42])/17 - (11*M[G, 48])/17 - (5*M[G, 54])/17 - (5*M[G, 58])/68 + 
   (173*M[G, 60])/68 - (3*M[G, 62])/17 + (19*M[G, 64])/68 - 
   (15*M[G, 65])/34 - (9*M[G, 68])/17 - (2*M[G, 69])/17 + (3*M[G, 70])/34, 
 M[I, 6] -> M[C, 1], M[F, 29] -> M[C, 14], M[F, 21] -> M[C, 10], 
 M[F, 52] -> (-1179281*M[A, 1])/23040 + (306287*M[A, 2])/7680 + 
   (60611*M[A, 3])/1280 - (4585*M[A, 4])/768 + (505*M[A, 5])/3072 - 
   (35233*M[A, 6])/7680 - (30997*M[A, 7])/5760 + (13921*M[A, 8])/1920 - 
   (213313*M[A, 9])/23040 - (3817*M[A, 10])/768 + (20425*M[A, 11])/4608 - 
   (46403*M[A, 12])/11520 - (90143*M[A, 13])/7680 + (27881*M[A, 14])/2560 + 
   (21623*M[A, 15])/2880 - (17447*M[A, 16])/3840 + (70531*M[A, 18])/7680 - 
   (1171*M[A, 20])/576 + (1171*M[A, 21])/576 + (47263*M[A, 24])/23040 + 
   (47263*M[A, 25])/23040 + (18263*M[A, 26])/138240 - (39*M[B, 1])/8 - 
   (2139*M[B, 3])/1280 + (10191*M[B, 5])/2560 + 3*M[B, 6] + 
   (2129*M[B, 8])/1280 + (111*M[B, 9])/1280 - (7951*M[B, 10])/7680 - 
   (15089*M[B, 11])/7680 + (111*M[B, 15])/1280 - (597*M[B, 16])/256 - 
   (1437*M[B, 17])/1280 - (271*M[B, 20])/3840 + (271*M[B, 21])/3840 + 
   (271*M[B, 26])/3840 + (5831*M[B, 27])/3840 + (191*M[B, 28])/640 - 
   (271*M[B, 29])/1280 - M[B, 30] + (3*M[B, 33])/2 - (3*M[B, 37])/2 + 
   (395*M[C, 1])/128 + (261*M[C, 9])/256 + (117*M[C, 10])/256 - 
   (237*M[C, 11])/256 - (91*M[C, 12])/256 + (1907*M[C, 14])/1280 + 
   (1873*M[C, 16])/1280 + (11*M[C, 19])/64 - (91*M[C, 21])/256 - 
   (9*M[C, 23])/64 - (33*M[C, 25])/128 - (83*M[C, 29])/128 + 
   (767*M[C, 31])/1280 - (183*M[C, 33])/1280 - (63*M[C, 34])/640 - 
   (11*M[C, 35])/40 - (31*M[C, 36])/640 - (33*M[C, 38])/128 + M[C, 39]/80 + 
   M[C, 51]/4 + M[C, 52]/8 - (8329*M[E, 2])/2304 - (8827*M[E, 3])/1152 + 
   (8519*M[E, 4])/5760 + (2849*M[E, 7])/11520 - (1133*M[E, 8])/768 + 
   (50533*M[E, 9])/23040 - (2657*M[E, 11])/3840 - (493*M[E, 12])/2304 + 
   (3617*M[E, 14])/11520 - (1261*M[E, 16])/1152 + M[E, 18]/6 - 
   (1069*M[E, 19])/1152 + (1261*M[E, 20])/768 + M[E, 21]/2 - M[E, 24]/6 - 
   M[E, 25]/6 + (685*M[E, 27])/1152 + (1069*M[E, 28])/576 - 
   (1261*M[E, 32])/768 - (7*M[F, 4])/2 + (5*M[F, 11])/2 - (5*M[F, 18])/4 + 
   (3*M[F, 20])/4 - M[F, 27]/20 - (3*M[F, 33])/2 + M[F, 35]/4 - 
   (3*M[F, 43])/20, M[F, 51] -> (-226751*M[A, 1])/11520 + 
   (33217*M[A, 2])/3840 - (6899*M[A, 3])/640 + (2425*M[A, 4])/384 - 
   (5731*M[A, 5])/512 + (36337*M[A, 6])/3840 - (16649*M[A, 7])/960 + 
   (38893*M[A, 8])/2880 - (13687*M[A, 9])/1280 - (3095*M[A, 10])/384 - 
   (4729*M[A, 11])/2304 + (79747*M[A, 12])/5760 + (65807*M[A, 13])/3840 + 
   (12853*M[A, 14])/3840 - (12187*M[A, 15])/1440 + (4423*M[A, 16])/1920 + 
   (8941*M[A, 18])/3840 + (811*M[A, 20])/288 - (811*M[A, 21])/288 - 
   (31567*M[A, 24])/11520 - (31567*M[A, 25])/11520 - (43847*M[A, 26])/69120 - 
   (3*M[B, 1])/4 + (2571*M[B, 3])/640 + (1281*M[B, 5])/1280 + 
   (479*M[B, 8])/640 + (1121*M[B, 9])/640 - (107*M[B, 10])/1280 + 
   (107*M[B, 11])/1280 + (1121*M[B, 15])/640 + (613*M[B, 16])/128 + 
   (2093*M[B, 17])/640 - (107*M[B, 20])/640 + (107*M[B, 21])/640 + 
   (107*M[B, 26])/640 - (573*M[B, 27])/640 + (721*M[B, 28])/320 - 
   (321*M[B, 29])/640 + (5*M[C, 1])/64 + (171*M[C, 9])/128 - 
   (69*M[C, 10])/128 - (3*M[C, 11])/128 - (181*M[C, 12])/128 + 
   (797*M[C, 14])/640 - (97*M[C, 16])/640 - (43*M[C, 19])/32 - 
   (245*M[C, 21])/128 + (25*M[C, 23])/32 - (15*M[C, 25])/64 + 
   (35*M[C, 29])/64 - (1263*M[C, 31])/640 + (487*M[C, 33])/640 + 
   (207*M[C, 34])/320 - (41*M[C, 35])/20 + (79*M[C, 36])/320 - 
   (15*M[C, 38])/64 + (71*M[C, 39])/40 - (11687*M[E, 2])/1152 - 
   (6293*M[E, 3])/576 + (63049*M[E, 4])/2880 + (1039*M[E, 7])/5760 - 
   (1027*M[E, 8])/384 - (10357*M[E, 9])/11520 - (25807*M[E, 11])/1920 - 
   (1667*M[E, 12])/1152 + (9487*M[E, 14])/5760 - (899*M[E, 16])/576 - 
   M[E, 18]/3 - (1091*M[E, 19])/576 + (899*M[E, 20])/384 - M[E, 21] + 
   M[E, 24]/3 + M[E, 25]/3 + (1475*M[E, 27])/576 + (1091*M[E, 28])/288 - 
   (899*M[E, 32])/384 - M[F, 4] - (5*M[F, 18])/2 - M[F, 20]/2 + 
   (9*M[F, 27])/10 + M[F, 35]/2 - (3*M[F, 43])/10, 
 M[H, 48] -> (-47*M[A, 1])/4 + (31*M[A, 2])/4 + 5*M[A, 3] - (11*M[A, 5])/8 + 
   M[A, 6]/2 - (11*M[A, 7])/3 + (7*M[A, 8])/3 - (10*M[A, 9])/3 - 
   (7*M[A, 10])/4 + M[A, 11]/12 + (23*M[A, 12])/12 + M[A, 13] + 
   (7*M[A, 14])/4 + M[A, 15]/12 - (5*M[A, 16])/12 + (7*M[A, 18])/4 + 
   M[A, 20]/6 - M[A, 21]/6 - M[A, 24]/6 - M[A, 25]/6 - M[A, 26]/18 + 
   M[B, 3] + M[C, 33] + M[C, 35] - (13*M[E, 2])/3 - (14*M[E, 3])/3 + 
   (14*M[E, 4])/3 + M[E, 7]/3 - M[E, 8] + (5*M[E, 9])/6 - M[E, 11] - 
   M[E, 12]/3 + M[E, 14]/3 - (2*M[E, 16])/3 - (2*M[E, 19])/3 + M[E, 20] + 
   (2*M[E, 27])/3 + (4*M[E, 28])/3 - M[E, 32], 
 M[I, 106] -> (260708669*M[A, 1])/4308480 + (29194955*M[A, 2])/861696 + 
   (62046893*M[A, 3])/430848 - (4164153*M[A, 4])/47872 + 
   (177993137*M[A, 5])/1723392 - (89675621*M[A, 6])/861696 + 
   (180676583*M[A, 7])/646272 + (5089727*M[A, 8])/646272 + 
   (53157559*M[A, 9])/760320 + (34209935*M[A, 10])/430848 + 
   (25533377*M[A, 11])/2585088 - (776372219*M[A, 12])/6462720 - 
   (174868315*M[A, 13])/861696 - (17941945*M[A, 14])/861696 + 
   (31274239*M[A, 15])/323136 - (40600121*M[A, 16])/1292544 - 
   (3296593*M[A, 18])/861696 - (12100843*M[A, 20])/323136 + 
   (12100843*M[A, 21])/323136 + (69851483*M[A, 24])/2585088 + 
   (69851483*M[A, 25])/2585088 + (448823807*M[A, 26])/77552640 - 
   (20*M[B, 1])/17 + (6350943*M[B, 3])/239360 + (25689*M[B, 5])/95744 - 
   (1355*M[B, 6])/374 + (178183*M[B, 8])/47872 - (24629*M[B, 9])/4352 + 
   (421799*M[B, 10])/287232 + (618841*M[B, 11])/287232 - 
   (24629*M[B, 15])/4352 + (16431893*M[B, 16])/239360 + 
   (7538649*M[B, 17])/239360 + (18487*M[B, 20])/8448 - 
   (18487*M[B, 21])/8448 - (18487*M[B, 26])/8448 + 
   (2744417*M[B, 27])/143616 - (271991*M[B, 28])/23936 + 
   (18487*M[B, 29])/2816 + (1075*M[B, 30])/374 - (1729*M[B, 33])/748 + 
   (3225*M[B, 37])/748 + (75553*M[C, 1])/1408 + (12413*M[C, 9])/4352 + 
   (1150703*M[C, 10])/47872 + (88073*M[C, 11])/47872 + 
   (29103*M[C, 12])/2816 + (69855*M[C, 14])/4352 + (791943*M[C, 16])/47872 - 
   (244351*M[C, 19])/11968 + (899807*M[C, 21])/47872 - 
   (182603*M[C, 23])/11968 + (114029*M[C, 25])/23936 - (5467*M[C, 29])/2176 + 
   (999465*M[C, 31])/47872 - (1311217*M[C, 33])/47872 - 
   (399689*M[C, 34])/23936 + (1017*M[C, 35])/136 - (306249*M[C, 36])/23936 + 
   (114029*M[C, 38])/23936 - (73905*M[C, 39])/2992 + (11353*M[C, 51])/1496 + 
   (2659*M[C, 52])/2992 + (45269*M[E, 1])/5610 + 
   (329997211*M[E, 2])/6462720 + (38302013*M[E, 3])/646272 - 
   (117697757*M[E, 4])/646272 + (52601*M[E, 5])/5610 - 
   (621173*M[E, 7])/587520 + (2228617*M[E, 8])/143616 + 
   (229479901*M[E, 9])/12925440 - (48091*M[E, 10])/5610 + 
   (303313927*M[E, 11])/2154240 + (179241991*M[E, 12])/6462720 - 
   (5444759*M[E, 14])/380160 - (1607*M[E, 15])/1870 + 
   (39897607*M[E, 16])/3231360 + (2527*M[E, 17])/330 + 
   (40232*M[E, 18])/8415 + (3311477*M[E, 19])/293760 - 
   (19540013*M[E, 20])/718080 + (4129*M[E, 21])/935 + (5579*M[E, 22])/935 - 
   (4864*M[E, 23])/935 - (14932*M[E, 24])/1683 - (56072*M[E, 25])/8415 + 
   (6251*M[E, 26])/935 - (46556743*M[E, 27])/3231360 - 
   (3825557*M[E, 28])/146880 - (9728*M[E, 29])/935 - (1607*M[E, 30])/935 + 
   (31126279*M[E, 32])/2154240 + (198289*M[E, 36])/5610 + 
   (2427*M[F, 4])/935 + (1039*M[F, 11])/17 - (243*M[F, 14])/187 - 
   (1845*M[F, 17])/374 - (3639*M[F, 18])/187 - (67*M[F, 19])/187 - 
   (58*M[F, 20])/11 - (2853*M[F, 27])/374 - (3206*M[F, 30])/187 + 
   (2111*M[F, 31])/374 - (111*M[F, 33])/11 + (1600*M[F, 35])/187 + 
   (427*M[F, 44])/374 - (1493*M[F, 47])/187 + (1065*M[F, 48])/187 + 
   (25*M[F, 55])/11 + (1065*M[F, 56])/187 + (30*M[G, 16])/17 - 
   (39*M[G, 19])/17 + (39*M[G, 20])/17 + (13*M[G, 21])/17 + 
   (30*M[G, 27])/17 + (13*M[G, 29])/17 - (20*M[G, 37])/17 - 
   (11*M[G, 39])/17 + (12*M[G, 41])/17 + (38*M[G, 42])/17 + 
   (84*M[G, 48])/17 - (2*M[G, 54])/17 - (9*M[G, 58])/17 - (49*M[G, 60])/17 + 
   (26*M[G, 62])/17 - (10*M[G, 64])/17 + (14*M[G, 65])/17 + 
   (78*M[G, 68])/17 + (6*M[G, 69])/17 - (13*M[G, 70])/17 + M[H, 65]/2 - 
   M[H, 68]/2, M[H, 49] -> (-4559*M[A, 1])/576 + (347*M[A, 2])/64 + 
   (295*M[A, 3])/96 + (13*M[A, 4])/96 - (95*M[A, 5])/128 + (49*M[A, 6])/192 - 
   (49*M[A, 7])/48 + (277*M[A, 8])/144 - (1295*M[A, 9])/576 - 
   (139*M[A, 10])/96 + (113*M[A, 11])/192 + (539*M[A, 12])/288 + 
   (239*M[A, 13])/192 + (133*M[A, 14])/192 - (17*M[A, 15])/72 - 
   (19*M[A, 16])/288 + (125*M[A, 18])/192 + (11*M[A, 20])/72 - 
   (11*M[A, 21])/72 - (79*M[A, 24])/576 - (79*M[A, 25])/576 - 
   (167*M[A, 26])/3456 + (43*M[B, 3])/32 + M[B, 5]/64 - M[B, 8]/32 + 
   M[B, 9]/32 - M[B, 10]/192 + M[B, 11]/192 + M[B, 15]/32 + 
   (25*M[B, 16])/32 + (13*M[B, 17])/32 - M[B, 20]/96 + M[B, 21]/96 + 
   M[B, 26]/96 - (55*M[B, 27])/96 + M[B, 28]/16 - M[B, 29]/32 + 
   (25*M[C, 1])/16 + (7*M[C, 9])/32 - (9*M[C, 10])/32 - (15*M[C, 11])/32 + 
   (7*M[C, 12])/32 - (3*M[C, 14])/32 - M[C, 16]/32 - (7*M[C, 19])/8 + 
   (23*M[C, 21])/32 + (5*M[C, 23])/8 - (3*M[C, 25])/16 - M[C, 29]/16 + 
   (17*M[C, 31])/32 - (9*M[C, 33])/32 - M[C, 34]/16 - M[C, 36]/16 - 
   (3*M[C, 38])/16 - (1027*M[E, 2])/288 - (553*M[E, 3])/144 + 
   (553*M[E, 4])/144 + (79*M[E, 7])/288 - (79*M[E, 8])/96 + 
   (395*M[E, 9])/576 - (79*M[E, 11])/96 - (79*M[E, 12])/288 + 
   (79*M[E, 14])/288 - (79*M[E, 16])/144 - (79*M[E, 19])/144 + 
   (79*M[E, 20])/96 + (79*M[E, 27])/144 + (79*M[E, 28])/72 - 
   (79*M[E, 32])/96, M[I, 98] -> (2955056107*M[A, 1])/4308480 + 
   (2514913217*M[A, 2])/4308480 + (821310907*M[A, 3])/430848 - 
   (270447787*M[A, 4])/239360 + (12303892019*M[A, 5])/8616960 - 
   (6132026447*M[A, 6])/4308480 + (12790516229*M[A, 7])/3231360 + 
   (68405737*M[A, 8])/646272 + (674371457*M[A, 9])/760320 + 
   (2349637613*M[A, 10])/2154240 + (2060483363*M[A, 11])/12925440 - 
   (9846173149*M[A, 12])/6462720 - (12073468849*M[A, 13])/4308480 - 
   (294093071*M[A, 14])/861696 + (2120837197*M[A, 15])/1615680 - 
   (2685613451*M[A, 16])/6462720 - (85301687*M[A, 18])/861696 - 
   (838957609*M[A, 20])/1615680 + (838957609*M[A, 21])/1615680 + 
   (4753778417*M[A, 24])/12925440 + (4753778417*M[A, 25])/12925440 + 
   (5996403961*M[A, 26])/77552640 + (4067*M[B, 1])/136 + 
   (98033753*M[B, 3])/239360 - (1201617*M[B, 5])/95744 - 
   (23697*M[B, 6])/187 + (1057841*M[B, 8])/47872 - (256627*M[B, 9])/4352 + 
   (15473041*M[B, 10])/287232 + (20925551*M[B, 11])/287232 - 
   (256627*M[B, 15])/4352 + (242886483*M[B, 16])/239360 + 
   (114385999*M[B, 17])/239360 + (255617*M[B, 20])/8448 - 
   (255617*M[B, 21])/8448 - (255617*M[B, 26])/8448 + 
   (36182887*M[B, 27])/143616 - (3379457*M[B, 28])/23936 + 
   (255617*M[B, 29])/2816 + (9395*M[B, 30])/187 - (22201*M[B, 33])/374 + 
   (28185*M[B, 37])/374 + (980775*M[C, 1])/1408 + (146123*M[C, 9])/4352 + 
   (15635049*M[C, 10])/47872 + (2918079*M[C, 11])/47872 + 
   (378281*M[C, 12])/2816 + (941913*M[C, 14])/4352 + 
   (10895153*M[C, 16])/47872 - (3263273*M[C, 19])/11968 + 
   (10384153*M[C, 21])/47872 - (2576077*M[C, 23])/11968 + 
   (1688971*M[C, 25])/23936 - (69789*M[C, 29])/2176 + 
   (12978783*M[C, 31])/47872 - (17748727*M[C, 33])/47872 - 
   (5270079*M[C, 34])/23936 + (11637*M[C, 35])/136 - 
   (4195295*M[C, 36])/23936 + (1688971*M[C, 38])/23936 - 
   (972773*M[C, 39])/2992 + (71617*M[C, 51])/748 + (21231*M[C, 52])/1496 + 
   (316883*M[E, 1])/2805 + (2540465789*M[E, 2])/6462720 + 
   (342905899*M[E, 3])/646272 - (7640229623*M[E, 4])/3231360 + 
   (368207*M[E, 5])/2805 + (10613453*M[E, 7])/587520 + 
   (21803327*M[E, 8])/143616 + (4136782667*M[E, 9])/12925440 - 
   (336637*M[E, 10])/2805 + (871015165*M[E, 11])/430848 + 
   (2354066609*M[E, 12])/6462720 - (75833761*M[E, 14])/380160 - 
   (11249*M[E, 15])/935 + (420479153*M[E, 16])/3231360 + 
   (17689*M[E, 17])/165 + (552028*M[E, 18])/8415 + 
   (33415603*M[E, 19])/293760 - (75843689*M[E, 20])/239360 + 
   (54066*M[E, 21])/935 + (78106*M[E, 22])/935 - (68096*M[E, 23])/935 - 
   (206804*M[E, 24])/1683 - (773788*M[E, 25])/8415 + (87514*M[E, 26])/935 - 
   (471699377*M[E, 27])/3231360 - (39290803*M[E, 28])/146880 - 
   (136192*M[E, 29])/935 - (22498*M[E, 30])/935 + 
   (297680561*M[E, 32])/2154240 + (1388023*M[E, 36])/2805 + 
   (114519*M[F, 4])/1870 + (13424*M[F, 11])/17 - (3402*M[F, 14])/187 - 
   (12915*M[F, 17])/187 - (216687*M[F, 18])/748 - (938*M[F, 19])/187 - 
   (4579*M[F, 20])/44 - (18101*M[F, 27])/187 - (44884*M[F, 30])/187 + 
   (14777*M[F, 31])/187 - (1323*M[F, 33])/11 + (22400*M[F, 35])/187 + 
   (2989*M[F, 44])/187 - (20902*M[F, 47])/187 + (14910*M[F, 48])/187 + 
   (350*M[F, 55])/11 + (14910*M[F, 56])/187 + (420*M[G, 16])/17 - 
   (546*M[G, 19])/17 + (546*M[G, 20])/17 + (182*M[G, 21])/17 - 
   (56*M[G, 27])/17 + (182*M[G, 29])/17 - (76*M[G, 37])/17 - 
   (154*M[G, 39])/17 + (168*M[G, 41])/17 + (532*M[G, 42])/17 + 
   (1176*M[G, 48])/17 - (28*M[G, 54])/17 - (126*M[G, 58])/17 - 
   (686*M[G, 60])/17 + (364*M[G, 62])/17 - (140*M[G, 64])/17 + 
   (196*M[G, 65])/17 + (1092*M[G, 68])/17 + (84*M[G, 69])/17 - 
   (182*M[G, 70])/17 + 4*M[H, 65] - 10*M[H, 68], 
 M[H, 47] -> (2497*M[A, 1])/576 - (213*M[A, 2])/64 - (185*M[A, 3])/96 + 
   (13*M[A, 4])/96 + (81*M[A, 5])/128 - (47*M[A, 6])/192 + (103*M[A, 7])/48 - 
   (131*M[A, 8])/144 + (625*M[A, 9])/576 + (29*M[A, 10])/96 + 
   (97*M[A, 11])/192 - (13*M[A, 12])/288 + (47*M[A, 13])/192 - 
   (203*M[A, 14])/192 - (23*M[A, 15])/72 + (101*M[A, 16])/288 - 
   (211*M[A, 18])/192 - M[A, 20]/72 + M[A, 21]/72 + (17*M[A, 24])/576 + 
   (17*M[A, 25])/576 + (25*M[A, 26])/3456 + (75*M[B, 3])/32 + M[B, 5]/64 - 
   M[B, 8]/32 + M[B, 9]/32 - M[B, 10]/192 + M[B, 11]/192 + M[B, 15]/32 + 
   (25*M[B, 16])/32 + (13*M[B, 17])/32 - M[B, 20]/96 + M[B, 21]/96 + 
   M[B, 26]/96 - (151*M[B, 27])/96 + M[B, 28]/16 - M[B, 29]/32 + 
   (9*M[C, 1])/16 - (9*M[C, 9])/32 + (7*M[C, 10])/32 - (15*M[C, 11])/32 + 
   (7*M[C, 12])/32 - (3*M[C, 14])/32 - M[C, 16]/32 + M[C, 19]/8 + 
   (23*M[C, 21])/32 - (3*M[C, 23])/8 - (3*M[C, 25])/16 - M[C, 29]/16 + 
   (17*M[C, 31])/32 - (9*M[C, 33])/32 + (15*M[C, 34])/16 - M[C, 35] - 
   M[C, 36]/16 - (3*M[C, 38])/16 + M[C, 39] + (221*M[E, 2])/288 + 
   (119*M[E, 3])/144 - (119*M[E, 4])/144 - (17*M[E, 7])/288 + 
   (17*M[E, 8])/96 - (85*M[E, 9])/576 + (17*M[E, 11])/96 + 
   (17*M[E, 12])/288 - (17*M[E, 14])/288 + (17*M[E, 16])/144 + 
   (17*M[E, 19])/144 - (17*M[E, 20])/96 - (17*M[E, 27])/144 - 
   (17*M[E, 28])/72 + (17*M[E, 32])/96, 
 M[I, 93] -> (-1984324357*M[A, 1])/6462720 + (592728571*M[A, 2])/2154240 + 
   (6051057*M[A, 3])/23936 - (16045009*M[A, 4])/1077120 + 
   (247790017*M[A, 5])/4308480 - (146022101*M[A, 6])/2154240 + 
   (316726567*M[A, 7])/1615680 + (5905745*M[A, 8])/107712 - 
   (21046309*M[A, 9])/380160 + (290639*M[A, 10])/1077120 + 
   (283246609*M[A, 11])/6462720 + (45327713*M[A, 12])/3231360 - 
   (280507627*M[A, 13])/2154240 - (368525*M[A, 14])/47872 + 
   (54802771*M[A, 15])/807840 - (3003259*M[A, 16])/119680 + 
   (4810579*M[A, 18])/430848 - (20582827*M[A, 20])/807840 + 
   (20582827*M[A, 21])/807840 + (97486571*M[A, 24])/6462720 + 
   (97486571*M[A, 25])/6462720 + (100898563*M[A, 26])/38776320 + 
   (701*M[B, 1])/204 + (22095977*M[B, 3])/359040 + (4703*M[B, 5])/143616 - 
   (4544*M[B, 6])/187 - (283391*M[B, 8])/71808 - (14819*M[B, 9])/6528 + 
   (5591009*M[B, 10])/430848 + (4878367*M[B, 11])/430848 - 
   (14819*M[B, 15])/6528 + (26953027*M[B, 16])/359040 + 
   (13068991*M[B, 17])/359040 + (22225*M[B, 20])/12672 - 
   (22225*M[B, 21])/12672 - (22225*M[B, 26])/12672 + 
   (2210903*M[B, 27])/215424 - (100955*M[B, 28])/11968 + 
   (22225*M[B, 29])/4224 + (3422*M[B, 30])/561 - (1711*M[B, 33])/187 + 
   (1711*M[B, 37])/187 + (78487*M[C, 1])/2112 + (19643*M[C, 9])/6528 + 
   (465555*M[C, 10])/23936 + (114031*M[C, 11])/71808 + 
   (11411*M[C, 12])/1408 + (77225*M[C, 14])/6528 + (835777*M[C, 16])/71808 - 
   (242441*M[C, 19])/17952 + (1027625*M[C, 21])/71808 - 
   (178397*M[C, 23])/17952 + (152987*M[C, 25])/35904 - (7501*M[C, 29])/3264 + 
   (358597*M[C, 31])/23936 - (1341415*M[C, 33])/71808 - 
   (146181*M[C, 34])/11968 + (1573*M[C, 35])/204 - (105797*M[C, 36])/11968 + 
   (152987*M[C, 38])/35904 - (85849*M[C, 39])/4488 + (2837*M[C, 51])/561 + 
   (2327*M[C, 52])/2244 + (81164*M[E, 1])/8415 - 
   (739054033*M[E, 2])/3231360 - (68874167*M[E, 3])/323136 + 
   (61553011*M[E, 4])/1615680 + (133951*M[E, 5])/8415 + 
   (7037279*M[E, 7])/293760 - (8331281*M[E, 8])/215424 + 
   (381516521*M[E, 9])/6462720 - (44797*M[E, 10])/2805 + 
   (19389487*M[E, 11])/215424 + (48122027*M[E, 12])/3231360 - 
   (1740283*M[E, 14])/190080 - (17807*M[E, 15])/16830 - 
   (38526421*M[E, 16])/1615680 + (6832*M[E, 17])/495 - (292*M[E, 18])/8415 - 
   (3483551*M[E, 19])/146880 + (44367871*M[E, 20])/3231360 - 
   (7631*M[E, 21])/8415 + (15758*M[E, 22])/2805 - (14438*M[E, 23])/2805 - 
   (3430*M[E, 24])/561 - (38153*M[E, 25])/8415 + (20447*M[E, 26])/2805 + 
   (39728149*M[E, 27])/1615680 + (3483551*M[E, 28])/73440 - 
   (28876*M[E, 29])/2805 - (17807*M[E, 30])/8415 - 
   (39566677*M[E, 32])/1077120 + (474484*M[E, 36])/8415 - 
   (8119*M[F, 4])/2805 + (2147*M[F, 11])/51 + (9380*M[F, 14])/561 - 
   (2234*M[F, 17])/561 - (17005*M[F, 18])/1122 + (6454*M[F, 19])/561 - 
   (337*M[F, 20])/66 - (2525*M[F, 27])/561 - (8474*M[F, 30])/561 + 
   (1555*M[F, 31])/561 - (78*M[F, 33])/11 + (7235*M[F, 35])/1122 + 
   (470*M[F, 44])/561 - (3401*M[F, 47])/561 + (845*M[F, 48])/187 + 
   (64*M[F, 55])/33 + (845*M[F, 56])/187 - (230*M[G, 16])/17 - 
   (41*M[G, 19])/17 + (24*M[G, 20])/17 + (8*M[G, 21])/17 - 
   (248*M[G, 27])/51 + (8*M[G, 29])/17 + (23*M[G, 37])/17 + 
   (49*M[G, 39])/51 + (10*M[G, 41])/17 + (44*M[G, 42])/51 - 
   (28*M[G, 48])/51 - (158*M[G, 54])/51 - (16*M[G, 58])/17 - 
   (148*M[G, 60])/51 + (16*M[G, 62])/17 - (110*M[G, 64])/51 + 
   (40*M[G, 65])/17 + (82*M[G, 68])/17 - (46*M[G, 69])/17 + 
   (43*M[G, 70])/17 - M[H, 65], M[F, 46] -> (538939*M[A, 1])/5760 - 
   (149573*M[A, 2])/1920 - (109027*M[A, 3])/960 + (3971*M[A, 4])/192 - 
   (11059*M[A, 5])/768 + (14329*M[A, 6])/640 - (10937*M[A, 7])/1440 - 
   (1057*M[A, 8])/1440 + (16409*M[A, 9])/1920 + (97*M[A, 10])/64 - 
   (12643*M[A, 11])/1152 + (24139*M[A, 12])/960 + (26759*M[A, 13])/640 - 
   (37897*M[A, 14])/1920 - (2213*M[A, 15])/80 + (38599*M[A, 16])/2880 - 
   (12043*M[A, 18])/640 + (323*M[A, 20])/48 - (323*M[A, 21])/48 - 
   (14279*M[A, 24])/1920 - (14279*M[A, 25])/1920 - (11839*M[A, 26])/11520 + 
   7*M[B, 1] + (1641*M[B, 3])/320 - (3109*M[B, 5])/640 - 6*M[B, 6] - 
   (571*M[B, 8])/320 + (891*M[B, 9])/320 + (3749*M[B, 10])/1920 + 
   (7771*M[B, 11])/1920 + (891*M[B, 15])/320 + (679*M[B, 16])/64 + 
   (2143*M[B, 17])/320 - (91*M[B, 20])/960 + (91*M[B, 21])/960 + 
   (91*M[B, 26])/960 - (2509*M[B, 27])/960 + (491*M[B, 28])/160 - 
   (91*M[B, 29])/320 + 2*M[B, 30] - 3*M[B, 33] + 3*M[B, 37] - 
   (249*M[C, 1])/32 + (9*M[C, 9])/64 - (135*M[C, 10])/64 + 
   (303*M[C, 11])/64 - (87*M[C, 12])/64 - (433*M[C, 14])/320 - 
   (507*M[C, 16])/320 + (7*M[C, 19])/16 - (407*M[C, 21])/64 + 
   (35*M[C, 23])/16 + (11*M[C, 25])/32 + (17*M[C, 29])/32 - 
   (1013*M[C, 31])/320 + (797*M[C, 33])/320 + (117*M[C, 34])/160 - 
   (11*M[C, 35])/10 + (149*M[C, 36])/160 + (11*M[C, 38])/32 + 
   (41*M[C, 39])/20 - M[C, 51]/2 - M[C, 52]/4 + (929*M[E, 2])/192 + 
   (707*M[E, 3])/96 + (2491*M[E, 4])/160 - (697*M[E, 7])/960 + 
   (175*M[E, 8])/192 - (12509*M[E, 9])/1920 - (4999*M[E, 11])/320 - 
   (155*M[E, 12])/192 + (1159*M[E, 14])/960 + (101*M[E, 16])/96 - 
   (2*M[E, 18])/3 + (37*M[E, 19])/96 - (101*M[E, 20])/64 - 2*M[E, 21] + 
   (2*M[E, 24])/3 + (2*M[E, 25])/3 + (91*M[E, 27])/96 - (37*M[E, 28])/48 + 
   (101*M[E, 32])/64 + 4*M[F, 4] - 4*M[F, 11] - 2*M[F, 18] - 2*M[F, 20] + 
   (9*M[F, 27])/5 + 2*M[F, 33] - (3*M[F, 43])/5, 
 M[G, 76] -> (442409903*M[A, 1])/760320 - (62543707*M[A, 2])/84480 - 
   (25618763*M[A, 3])/25344 + (38893619*M[A, 4])/126720 - 
   (67147489*M[A, 5])/168960 + (110589791*M[A, 6])/253440 - 
   (23023133*M[A, 7])/21120 - (4935977*M[A, 8])/38016 - 
   (59251393*M[A, 9])/760320 - (27259949*M[A, 10])/126720 - 
   (8881531*M[A, 11])/84480 + (26260697*M[A, 12])/76032 + 
   (216671137*M[A, 13])/253440 + (1751743*M[A, 14])/50688 - 
   (40614841*M[A, 15])/95040 + (58413643*M[A, 16])/380160 - 
   (2556313*M[A, 18])/50688 + (15211177*M[A, 20])/95040 - 
   (15211177*M[A, 21])/95040 - (82505441*M[A, 24])/760320 - 
   (82505441*M[A, 25])/760320 - (94818217*M[A, 26])/4561920 - 
   (191*M[B, 1])/12 - (788831*M[B, 3])/8448 + (268547*M[B, 5])/16896 + 
   (1015*M[B, 6])/22 - (47075*M[B, 8])/8448 + (19273*M[B, 9])/768 - 
   (1038979*M[B, 10])/50688 - (1299581*M[B, 11])/50688 + 
   (19273*M[B, 15])/768 - (2723797*M[B, 16])/8448 - (1255897*M[B, 17])/8448 - 
   (259459*M[B, 20])/25344 + (259459*M[B, 21])/25344 + 
   (259459*M[B, 26])/25344 - (2383717*M[B, 27])/25344 + 
   (73713*M[B, 28])/1408 - (259459*M[B, 29])/8448 - (1015*M[B, 30])/66 + 
   (1015*M[B, 33])/44 - (1015*M[B, 37])/44 - (1012597*M[C, 1])/4224 - 
   (9073*M[C, 9])/768 - (309689*M[C, 10])/2816 - (100973*M[C, 11])/8448 - 
   (122953*M[C, 12])/2816 - (58267*M[C, 14])/768 - (675875*M[C, 16])/8448 + 
   (188587*M[C, 19])/2112 - (662875*M[C, 21])/8448 + (159607*M[C, 23])/2112 - 
   (103969*M[C, 25])/4224 + (3815*M[C, 29])/384 - (250351*M[C, 31])/2816 + 
   (1063925*M[C, 33])/8448 + (108015*M[C, 34])/1408 - (773*M[C, 35])/24 + 
   (84367*M[C, 36])/1408 - (103969*M[C, 38])/4224 + (60845*M[C, 39])/528 - 
   (8821*M[C, 51])/264 - (2753*M[C, 52])/528 - (33733*M[E, 1])/990 + 
   (23670931*M[E, 2])/380160 + (3816293*M[E, 3])/38016 + 
   (87724199*M[E, 4])/190080 - (56179*M[E, 5])/1980 - 
   (1012733*M[E, 7])/34560 + (528787*M[E, 8])/25344 - 
   (131139803*M[E, 9])/760320 + (1174*M[E, 10])/55 - 
   (74495009*M[E, 11])/126720 - (35111969*M[E, 12])/380160 + 
   (15928097*M[E, 14])/380160 + (3407*M[E, 15])/990 + 
   (1185247*M[E, 16])/190080 - (42551*M[E, 17])/1980 - (11233*M[E, 18])/495 + 
   (156797*M[E, 19])/17280 + (2332963*M[E, 20])/380160 - 
   (10999*M[E, 21])/495 - (4508*M[E, 22])/165 + (3848*M[E, 23])/165 + 
   (4798*M[E, 24])/99 + (18493*M[E, 25])/495 - (4727*M[E, 26])/165 - 
   (1814623*M[E, 27])/190080 - (156797*M[E, 28])/8640 + (7696*M[E, 29])/165 + 
   (3407*M[E, 30])/495 + (3761119*M[E, 32])/126720 - (114023*M[E, 36])/990 - 
   (685*M[F, 4])/33 - (845*M[F, 11])/3 + (3419*M[F, 14])/66 + 
   (788*M[F, 17])/33 + (6043*M[F, 18])/66 + (1055*M[F, 19])/33 + 
   (2483*M[F, 20])/66 + (2581*M[F, 27])/66 + (2657*M[F, 30])/33 - 
   (1018*M[F, 31])/33 + (975*M[F, 33])/22 - (2795*M[F, 35])/66 - 
   (188*M[F, 44])/33 + (1301*M[F, 47])/33 - (305*M[F, 48])/11 - 
   (356*M[F, 55])/33 - (305*M[F, 56])/11 - 45*M[G, 16] + 10*M[G, 19] - 
   12*M[G, 20] - 4*M[G, 21] - (5*M[G, 27])/6 - 4*M[G, 29] + 2*M[G, 37] + 
   (31*M[G, 39])/6 - 6*M[G, 41] - (38*M[G, 42])/3 - (56*M[G, 48])/3 - 
   (16*M[G, 54])/3 - (5*M[G, 58])/2 + (65*M[G, 60])/6 - 8*M[G, 62] + 
   (7*M[G, 64])/6 - 3*M[G, 65] - 20*M[G, 68], 
 M[H, 56] -> (-640823*M[A, 1])/59840 + (81073699*M[A, 2])/538560 + 
   (16657145*M[A, 3])/53856 - (4373649*M[A, 4])/29920 + 
   (217505113*M[A, 5])/1077120 - (109941829*M[A, 6])/538560 + 
   (233730163*M[A, 7])/403920 + (2198783*M[A, 8])/80784 + 
   (9007483*M[A, 9])/95040 + (38752531*M[A, 10])/269280 + 
   (51136441*M[A, 11])/1615680 - (148468187*M[A, 12])/807840 - 
   (216133403*M[A, 13])/538560 - (5757133*M[A, 14])/107712 + 
   (19101877*M[A, 15])/100980 - (48565477*M[A, 16])/807840 - 
   (1423717*M[A, 18])/107712 - (15265883*M[A, 20])/201960 + 
   (15265883*M[A, 21])/201960 + (82582459*M[A, 24])/1615680 + 
   (82582459*M[A, 25])/1615680 + (104849699*M[A, 26])/9694080 + 
   (503*M[B, 1])/68 + (1952339*M[B, 3])/29920 - (50379*M[B, 5])/11968 - 
   (5469*M[B, 6])/187 - (10853*M[B, 8])/5984 - (4657*M[B, 9])/544 + 
   (428539*M[B, 10])/35904 + (621509*M[B, 11])/35904 - (4657*M[B, 15])/544 + 
   (4573089*M[B, 16])/29920 + (2158477*M[B, 17])/29920 + 
   (4619*M[B, 20])/1056 - (4619*M[B, 21])/1056 - (4619*M[B, 26])/1056 + 
   (647629*M[B, 27])/17952 - (62715*M[B, 28])/2992 + (4619*M[B, 29])/352 + 
   (1823*M[B, 30])/187 - (5469*M[B, 33])/374 + (5469*M[B, 37])/374 + 
   (17901*M[C, 1])/176 + (2657*M[C, 9])/544 + (280523*M[C, 10])/5984 + 
   (42261*M[C, 11])/5984 + (6635*M[C, 12])/352 + (16771*M[C, 14])/544 + 
   (205419*M[C, 16])/5984 - (54683*M[C, 19])/1496 + (191619*M[C, 21])/5984 - 
   (45791*M[C, 23])/1496 + (31733*M[C, 25])/2992 - (1439*M[C, 29])/272 + 
   (229717*M[C, 31])/5984 - (312517*M[C, 33])/5984 - (97725*M[C, 34])/2992 + 
   (517*M[C, 35])/34 - (74365*M[C, 36])/2992 + (31733*M[C, 38])/2992 - 
   (36859*M[C, 39])/748 + (9857*M[C, 51])/748 + (3407*M[C, 52])/1496 + 
   (45269*M[E, 1])/2805 - (14802641*M[E, 2])/807840 - 
   (555175*M[E, 3])/80784 - (121094461*M[E, 4])/403920 + 
   (52601*M[E, 5])/2805 + (869743*M[E, 7])/73440 + (80725*M[E, 8])/17952 + 
   (22086965*M[E, 9])/323136 - (48091*M[E, 10])/2805 + 
   (81059947*M[E, 11])/269280 + (38112859*M[E, 12])/807840 - 
   (1442411*M[E, 14])/47520 - (1607*M[E, 15])/935 + 
   (2738203*M[E, 16])/403920 + (2527*M[E, 17])/165 + (74854*M[E, 18])/8415 + 
   (218993*M[E, 19])/36720 - (2472937*M[E, 20])/89760 + (8258*M[E, 21])/935 + 
   (11158*M[E, 22])/935 - (9728*M[E, 23])/935 - (30425*M[E, 24])/1683 - 
   (114949*M[E, 25])/8415 + (12502*M[E, 26])/935 - 
   (2383387*M[E, 27])/403920 - (218993*M[E, 28])/18360 - 
   (19456*M[E, 29])/935 - (3214*M[E, 30])/935 + (545371*M[E, 32])/269280 + 
   (198289*M[E, 36])/2805 + (7098*M[F, 4])/935 + (1857*M[F, 11])/17 - 
   (486*M[F, 14])/187 - (1845*M[F, 17])/187 - (15117*M[F, 18])/374 - 
   (134*M[F, 19])/187 - (375*M[F, 20])/22 - (2853*M[F, 27])/187 - 
   (6412*M[F, 30])/187 + (2111*M[F, 31])/187 - (189*M[F, 33])/11 + 
   (3200*M[F, 35])/187 + (427*M[F, 44])/187 - (2986*M[F, 47])/187 + 
   (2130*M[F, 48])/187 + (50*M[F, 55])/11 + (2130*M[F, 56])/187 + 
   (60*M[G, 16])/17 - (78*M[G, 19])/17 + (78*M[G, 20])/17 + 
   (26*M[G, 21])/17 - (25*M[G, 27])/17 + (26*M[G, 29])/17 - (6*M[G, 37])/17 - 
   (22*M[G, 39])/17 + (24*M[G, 41])/17 + (76*M[G, 42])/17 + 
   (151*M[G, 48])/17 - (4*M[G, 54])/17 - (18*M[G, 58])/17 - 
   (98*M[G, 60])/17 + (52*M[G, 62])/17 - (20*M[G, 64])/17 + 
   (28*M[G, 65])/17 + (156*M[G, 68])/17 + (12*M[G, 69])/17 - 
   (26*M[G, 70])/17, M[I, 87] -> 17*M[I, 3] + 3*M[I, 15] - 9*M[I, 16] - 
   10*M[I, 22] - 5*M[I, 23] - (2*M[I, 39])/5 - (15*M[I, 40])/2 + 5*M[I, 47] + 
   (15*M[I, 49])/4 - (3*M[I, 54])/2 - M[I, 55] + M[I, 71] + (5*M[I, 77])/2 - 
   M[I, 85] - (4833761*M[A, 1])/23760 + (346843*M[A, 2])/1980 + 
   (323039*M[A, 3])/1584 - (11987*M[A, 4])/990 + (107717*M[A, 5])/7920 - 
   (47121*M[A, 6])/1760 - (248639*M[A, 7])/23760 - (19871*M[A, 8])/4752 - 
   (562841*M[A, 9])/15840 - (116521*M[A, 10])/5280 + 
   (671293*M[A, 11])/23760 - (8243*M[A, 12])/1056 - (254161*M[A, 13])/5280 + 
   (5237*M[A, 14])/198 + (538759*M[A, 15])/15840 - (826799*M[A, 16])/47520 + 
   (7201*M[A, 18])/264 - (17321*M[A, 20])/1980 + (17321*M[A, 21])/1980 + 
   (127213*M[A, 24])/15840 + (127213*M[A, 25])/15840 + 
   (92471*M[A, 26])/95040 - (851*M[B, 1])/48 + (11669*M[B, 3])/2640 + 
   (16373*M[B, 5])/1056 + (263*M[B, 6])/44 - (563*M[B, 8])/528 - 
   (287*M[B, 9])/48 - (6067*M[B, 10])/3168 - (12869*M[B, 11])/3168 - 
   (287*M[B, 15])/48 - (10039*M[B, 16])/528 - (3299*M[B, 17])/264 + 
   (245*M[B, 20])/1584 - (245*M[B, 21])/1584 - (245*M[B, 26])/1584 + 
   (3155*M[B, 27])/1584 - (553*M[B, 28])/88 + (245*M[B, 29])/528 - 
   (263*M[B, 30])/132 + (263*M[B, 33])/88 - (263*M[B, 37])/88 + 
   (4091*M[C, 1])/264 + (55*M[C, 9])/24 + (81*M[C, 10])/11 - 
   (5153*M[C, 11])/528 + (159*M[C, 12])/44 + (287*M[C, 14])/48 + 
   (2335*M[C, 16])/528 + (661*M[C, 19])/132 + (7475*M[C, 21])/528 - 
   (551*M[C, 23])/132 - (581*M[C, 25])/528 - (79*M[C, 29])/24 + 
   (1565*M[C, 31])/176 - (881*M[C, 33])/264 - (27*M[C, 34])/22 + 
   (121*M[C, 35])/24 - (39*M[C, 36])/44 - (581*M[C, 38])/528 - 
   (2527*M[C, 39])/528 + (469*M[C, 51])/528 + (1277*M[C, 52])/1056 + 
   (5209*M[E, 1])/1980 - (154153*M[E, 2])/7920 - (13477*M[E, 3])/396 + 
   (669*M[E, 4])/55 + (16057*M[E, 5])/3960 + (3739*M[E, 7])/720 - 
   (14837*M[E, 8])/1584 + (51343*M[E, 9])/5280 - (559*M[E, 10])/220 + 
   (13687*M[E, 11])/2640 - (20063*M[E, 12])/7920 + (13399*M[E, 14])/7920 - 
   (427*M[E, 15])/3960 - (29011*M[E, 16])/3960 + (15203*M[E, 17])/3960 - 
   (393*M[E, 18])/220 - (877*M[E, 19])/120 + (87793*M[E, 20])/23760 - 
   (2633*M[E, 21])/990 + (7*M[E, 22])/165 - (7*M[E, 23])/165 + 
   (25*M[E, 24])/198 - (31*M[E, 25])/660 + (427*M[E, 26])/660 + 
   (32399*M[E, 27])/3960 + (877*M[E, 28])/60 - (14*M[E, 29])/165 - 
   (427*M[E, 30])/1980 - (26647*M[E, 32])/2640 + (30029*M[E, 36])/1980 - 
   (889*M[F, 4])/132 - (25*M[F, 11])/6 + (19*M[F, 14])/132 + 
   (49*M[F, 17])/66 + (1585*M[F, 18])/264 + (2*M[F, 19])/33 + 
   (1025*M[F, 20])/264 - (7*M[F, 27])/33 + (161*M[F, 30])/132 - 
   (119*M[F, 31])/66 + (5*M[F, 33])/44 - (245*M[F, 35])/264 - 
   (7*M[F, 44])/66 + (119*M[F, 47])/132 - (35*M[F, 48])/44 - 
   (14*M[F, 55])/33 - (35*M[F, 56])/44 - (5*M[G, 16])/2 + (5*M[G, 27])/12 + 
   (17*M[G, 39])/12 - (5*M[G, 41])/2 - (7*M[G, 42])/6 - (7*M[G, 48])/6 - 
   (7*M[G, 54])/3 + (5*M[G, 58])/4 - (5*M[G, 60])/12 + (5*M[G, 64])/12, 
 M[F, 45] -> (50941*M[A, 1])/3840 - (19081*M[A, 2])/3840 + 
   (13921*M[A, 3])/1920 - (2561*M[A, 4])/384 + (3515*M[A, 5])/512 - 
   (9747*M[A, 6])/1280 + (12817*M[A, 7])/960 - (5383*M[A, 8])/960 + 
   (88039*M[A, 9])/11520 + (773*M[A, 10])/128 + (769*M[A, 11])/2304 - 
   (66011*M[A, 12])/5760 - (13037*M[A, 13])/1280 - (1503*M[A, 14])/1280 + 
   (9971*M[A, 15])/1440 - (13117*M[A, 16])/5760 - (533*M[A, 18])/3840 - 
   (193*M[A, 20])/96 + (193*M[A, 21])/96 + (7597*M[A, 24])/3840 + 
   (7597*M[A, 25])/3840 + (7957*M[A, 26])/23040 + M[B, 1]/4 + 
   (2397*M[B, 3])/640 - (73*M[B, 5])/1280 - (1047*M[B, 8])/640 - 
   (553*M[B, 9])/640 - (247*M[B, 10])/3840 + (247*M[B, 11])/3840 - 
   (553*M[B, 15])/640 - (77*M[B, 16])/128 - (469*M[B, 17])/640 - 
   (247*M[B, 20])/1920 + (247*M[B, 21])/1920 + (247*M[B, 26])/1920 - 
   (5713*M[B, 27])/1920 - (153*M[B, 28])/320 - (247*M[B, 29])/640 + 
   (19*M[C, 1])/64 - (67*M[C, 9])/128 + (45*M[C, 10])/128 - 
   (165*M[C, 11])/128 + (29*M[C, 12])/128 + (59*M[C, 14])/640 + 
   (41*M[C, 16])/640 + (3*M[C, 19])/32 + (221*M[C, 21])/128 - 
   (33*M[C, 23])/32 - (57*M[C, 25])/64 + (5*M[C, 29])/64 + 
   (679*M[C, 31])/640 - (351*M[C, 33])/640 + (249*M[C, 34])/320 - 
   (7*M[C, 35])/20 - (7*M[C, 36])/320 - (57*M[C, 38])/64 + (17*M[C, 39])/40 + 
   (4277*M[E, 2])/384 + (2303*M[E, 3])/192 - (15899*M[E, 4])/960 - 
   (2029*M[E, 7])/1920 + (1115*M[E, 8])/384 - (353*M[E, 9])/3840 + 
   (5677*M[E, 11])/640 + (195*M[E, 12])/128 - (79*M[E, 14])/640 + 
   (329*M[E, 16])/192 + M[E, 18]/3 + (131*M[E, 19])/64 - (329*M[E, 20])/128 + 
   M[E, 21] - M[E, 24]/3 - M[E, 25]/3 - (521*M[E, 27])/192 - 
   (131*M[E, 28])/32 + (329*M[E, 32])/128 + M[F, 4] + (3*M[F, 18])/2 + 
   M[F, 20]/2 - (7*M[F, 27])/10 - M[F, 35]/2 - M[F, 43]/10, 
 M[G, 74] -> (125001197*M[A, 1])/3231360 - (88368019*M[A, 2])/1077120 - 
   (14134801*M[A, 3])/107712 + (27173081*M[A, 4])/538560 - 
   (157067593*M[A, 5])/2154240 + (9025221*M[A, 6])/119680 - 
   (174052303*M[A, 7])/807840 - (2996635*M[A, 8])/161568 - 
   (179353*M[A, 9])/7040 - (8481797*M[A, 10])/179520 - 
   (48005401*M[A, 11])/3231360 + (6404593*M[A, 12])/107712 + 
   (52653521*M[A, 13])/359040 + (4075805*M[A, 14])/215424 - 
   (3156601*M[A, 15])/44880 + (36935177*M[A, 16])/1615680 + 
   (188807*M[A, 18])/71808 + (3763861*M[A, 20])/134640 - 
   (3763861*M[A, 21])/134640 - (19718513*M[A, 24])/1077120 - 
   (19718513*M[A, 25])/1077120 - (24605881*M[A, 26])/6462720 - 
   (188*M[B, 1])/51 - (1091693*M[B, 3])/35904 + (150521*M[B, 5])/71808 + 
   (2300*M[B, 6])/187 + (51655*M[B, 8])/35904 + (10699*M[B, 9])/3264 - 
   (1063417*M[B, 10])/215424 - (1586183*M[B, 11])/215424 + 
   (10699*M[B, 15])/3264 - (2246671*M[B, 16])/35904 - 
   (1064491*M[B, 17])/35904 - (10601*M[B, 20])/6336 + (10601*M[B, 21])/6336 + 
   (10601*M[B, 26])/6336 - (1381183*M[B, 27])/107712 + 
   (49075*M[B, 28])/5984 - (10601*M[B, 29])/2112 - (2300*M[B, 30])/561 + 
   (1150*M[B, 33])/187 - (1150*M[B, 37])/187 - (42527*M[C, 1])/1056 - 
   (8419*M[C, 9])/3264 - (220155*M[C, 10])/11968 - (52247*M[C, 11])/35904 - 
   (5227*M[C, 12])/704 - (41953*M[C, 14])/3264 - (472025*M[C, 16])/35904 + 
   (128233*M[C, 19])/8976 - (489409*M[C, 21])/35904 + 
   (106309*M[C, 23])/8976 - (70603*M[C, 25])/17952 + (3317*M[C, 29])/1632 - 
   (180701*M[C, 31])/11968 + (726527*M[C, 33])/35904 + 
   (74493*M[C, 34])/5984 - (304*M[C, 35])/51 + (57293*M[C, 36])/5984 - 
   (70603*M[C, 38])/17952 + (10661*M[C, 39])/561 - (2837*M[C, 51])/561 - 
   (2327*M[C, 52])/2244 - (55919*M[E, 1])/8415 + (13931363*M[E, 2])/538560 + 
   (1124869*M[E, 3])/53856 + (8096669*M[E, 4])/89760 - 
   (130457*M[E, 5])/16830 - (295949*M[E, 7])/48960 + 
   (292777*M[E, 8])/107712 - (10138873*M[E, 9])/359040 + 
   (19552*M[E, 10])/2805 - (19269617*M[E, 11])/179520 - 
   (9558257*M[E, 12])/538560 + (322433*M[E, 14])/31680 + 
   (12197*M[E, 15])/16830 + (6191*M[E, 16])/269280 - (6239*M[E, 17])/990 - 
   (6136*M[E, 18])/2805 - (891*M[E, 19])/2720 + (12122617*M[E, 20])/1615680 - 
   (14809*M[E, 21])/8415 - (12953*M[E, 22])/2805 + (11633*M[E, 23])/2805 + 
   (10664*M[E, 24])/1683 + (4447*M[E, 25])/935 - (14837*M[E, 26])/2805 - 
   (26959*M[E, 27])/269280 + (891*M[E, 28])/1360 + (23266*M[E, 29])/2805 + 
   (12197*M[E, 30])/8415 + (538607*M[E, 32])/179520 - 
   (238864*M[E, 36])/8415 - (1630*M[F, 4])/561 - (4345*M[F, 11])/102 + 
   (718*M[F, 14])/561 + (2234*M[F, 17])/561 + (8783*M[F, 18])/561 + 
   (278*M[F, 19])/561 + (185*M[F, 20])/33 + (5611*M[F, 27])/1122 + 
   (15265*M[F, 30])/1122 - (4793*M[F, 31])/1122 + (145*M[F, 33])/22 - 
   (7235*M[F, 35])/1122 - (470*M[F, 44])/561 + (3401*M[F, 47])/561 - 
   (845*M[F, 48])/187 - (64*M[F, 55])/33 - (845*M[F, 56])/187 - 
   (25*M[G, 16])/17 + (65*M[G, 19])/34 - (24*M[G, 20])/17 - (8*M[G, 21])/17 + 
   (95*M[G, 27])/51 - (8*M[G, 29])/17 - (6*M[G, 37])/17 + (55*M[G, 39])/102 - 
   (10*M[G, 41])/17 - (95*M[G, 42])/51 - (125*M[G, 48])/51 + 
   (5*M[G, 54])/51 + (15*M[G, 58])/34 + (245*M[G, 60])/102 - 
   (16*M[G, 62])/17 + (67*M[G, 64])/102 - (29*M[G, 65])/34 - 
   (65*M[G, 68])/17 - (5*M[G, 69])/17 - (9*M[G, 70])/17, 
 M[H, 55] -> (-560450243*M[A, 1])/6462720 + (173694781*M[A, 2])/2154240 + 
   (21753583*M[A, 3])/215424 - (23072759*M[A, 4])/1077120 + 
   (70827367*M[A, 5])/4308480 - (5705819*M[A, 6])/239360 + 
   (49838017*M[A, 7])/1615680 + (2399509*M[A, 8])/323136 - 
   (813217*M[A, 9])/126720 + (1356803*M[A, 10])/359040 + 
   (54675799*M[A, 11])/6462720 - (4706519*M[A, 12])/215424 - 
   (33629039*M[A, 13])/718080 + (5296045*M[A, 14])/430848 + 
   (7468847*M[A, 15])/269280 - (40083023*M[A, 16])/3231360 + 
   (680509*M[A, 18])/47872 - (2312839*M[A, 20])/269280 + 
   (2312839*M[A, 21])/269280 + (15133487*M[A, 24])/2154240 + 
   (15133487*M[A, 25])/2154240 + (10768039*M[A, 26])/12925440 - 
   (1607*M[B, 1])/204 + (926771*M[B, 3])/71808 + (1068217*M[B, 5])/143616 + 
   (41*M[B, 6])/187 - (60505*M[B, 8])/71808 - (16021*M[B, 9])/6528 + 
   (21127*M[B, 10])/430848 - (115591*M[B, 11])/430848 - 
   (16021*M[B, 15])/6528 + (281137*M[B, 16])/71808 + (52453*M[B, 17])/71808 + 
   (3095*M[B, 20])/12672 - (3095*M[B, 21])/12672 - (3095*M[B, 26])/12672 + 
   (447937*M[B, 27])/215424 - (44541*M[B, 28])/11968 + (3095*M[B, 29])/4224 - 
   (41*M[B, 30])/561 + (41*M[B, 33])/374 - (41*M[B, 37])/374 + 
   (20609*M[C, 1])/2112 + (6493*M[C, 9])/6528 + (123525*M[C, 10])/23936 - 
   (199063*M[C, 11])/71808 + (3653*M[C, 12])/1408 + (15679*M[C, 14])/6528 + 
   (232487*M[C, 16])/71808 + (41489*M[C, 19])/17952 + 
   (480319*M[C, 21])/71808 - (29323*M[C, 23])/17952 - (179*M[C, 25])/35904 - 
   (8219*M[C, 29])/3264 + (139075*M[C, 31])/23936 - (152465*M[C, 33])/71808 - 
   (19971*M[C, 34])/11968 + (851*M[C, 35])/204 - (8291*M[C, 36])/11968 - 
   (179*M[C, 38])/35904 - (18341*M[C, 39])/4488 + (217*M[C, 51])/561 + 
   (2423*M[C, 52])/4488 + (11623*M[E, 1])/8415 - (30131357*M[E, 2])/1077120 - 
   (3361819*M[E, 3])/107712 - (1863091*M[E, 4])/179520 + 
   (128363*M[E, 5])/33660 + (66131*M[E, 7])/97920 - (733783*M[E, 8])/215424 + 
   (2078829*M[E, 9])/239360 - (4053*M[E, 10])/935 + 
   (6042863*M[E, 11])/359040 + (2464943*M[E, 12])/1077120 + 
   (38593*M[E, 14])/63360 - (6203*M[E, 15])/33660 - 
   (1031249*M[E, 16])/538560 + (6821*M[E, 17])/1980 - (46*M[E, 18])/935 + 
   (2629*M[E, 19])/5440 - (5821063*M[E, 20])/3231360 + 
   (20731*M[E, 21])/16830 + (1426*M[E, 22])/2805 - (1591*M[E, 23])/2805 - 
   (173*M[E, 24])/3366 - (247*M[E, 25])/2805 + (5543*M[E, 26])/5610 - 
   (950159*M[E, 27])/538560 - (2629*M[E, 28])/2720 - (3182*M[E, 29])/2805 - 
   (6203*M[E, 30])/16830 - (1414673*M[E, 32])/359040 + 
   (105938*M[E, 36])/8415 - (3217*M[F, 4])/561 + (275*M[F, 11])/102 + 
   (9827*M[F, 14])/1122 - (215*M[F, 17])/1122 + (29*M[F, 18])/561 + 
   (3269*M[F, 19])/561 + (50*M[F, 20])/33 - (205*M[F, 27])/561 - 
   (628*M[F, 30])/561 - (307*M[F, 31])/561 - (61*M[F, 33])/22 + 
   (125*M[F, 35])/2244 - (7*M[F, 44])/1122 - (89*M[F, 47])/1122 + 
   (65*M[F, 48])/374 + (5*M[F, 55])/33 + (65*M[F, 56])/374 - 
   (120*M[G, 16])/17 - (11*M[G, 19])/34 - (3*M[G, 20])/17 - M[G, 21]/17 - 
   (23*M[G, 27])/102 - M[G, 29]/17 + (12*M[G, 37])/17 + (47*M[G, 39])/51 - 
   (14*M[G, 41])/17 - (14*M[G, 42])/51 - (5*M[G, 48])/51 - (61*M[G, 54])/51 + 
   (2*M[G, 58])/17 + (10*M[G, 60])/51 - (2*M[G, 62])/17 - (16*M[G, 64])/51 + 
   (7*M[G, 65])/34 + (11*M[G, 68])/17 - (7*M[G, 69])/17 + (18*M[G, 70])/17, 
 M[I, 92] -> (1372486039*M[A, 1])/2154240 + (1167773861*M[A, 2])/2154240 + 
   (378554887*M[A, 3])/215424 - (124813511*M[A, 4])/119680 + 
   (5712887327*M[A, 5])/4308480 - (2842901291*M[A, 6])/2154240 + 
   (5949490817*M[A, 7])/1615680 + (30904021*M[A, 8])/323136 + 
   (311874149*M[A, 9])/380160 + (1091178929*M[A, 10])/1077120 + 
   (965869679*M[A, 11])/6462720 - (908218781*M[A, 12])/646272 - 
   (5601717877*M[A, 13])/2154240 - (138829547*M[A, 14])/430848 + 
   (982165681*M[A, 15])/807840 - (1239960023*M[A, 16])/3231360 - 
   (41756531*M[A, 18])/430848 - (389361337*M[A, 20])/807840 + 
   (389361337*M[A, 21])/807840 + (2203337621*M[A, 24])/6462720 + 
   (2203337621*M[A, 25])/6462720 + (2775944317*M[A, 26])/38776320 + 
   (4227*M[B, 1])/136 + (9192217*M[B, 3])/23936 - (613653*M[B, 5])/47872 - 
   (46039*M[B, 6])/374 + (439829*M[B, 8])/23936 - (115999*M[B, 9])/2176 + 
   (7525621*M[B, 10])/143616 + (10153355*M[B, 11])/143616 - 
   (115999*M[B, 15])/2176 + (22645459*M[B, 16])/23936 + 
   (10684735*M[B, 17])/23936 + (118565*M[B, 20])/4224 - 
   (118565*M[B, 21])/4224 - (118565*M[B, 26])/4224 + 
   (16647427*M[B, 27])/71808 - (1553733*M[B, 28])/11968 + 
   (118565*M[B, 29])/1408 + (17715*M[B, 30])/374 - (42673*M[B, 33])/748 + 
   (53145*M[B, 37])/748 + (451907*M[C, 1])/704 + (66855*M[C, 9])/2176 + 
   (7242173*M[C, 10])/23936 + (1415003*M[C, 11])/23936 + 
   (174589*M[C, 12])/1408 + (436029*M[C, 14])/2176 + 
   (5051605*M[C, 16])/23936 - (1503477*M[C, 19])/5984 + 
   (4742173*M[C, 21])/23936 - (1196737*M[C, 23])/5984 + 
   (787471*M[C, 25])/11968 - (32161*M[C, 29])/1088 + 
   (5989659*M[C, 31])/23936 - (8218755*M[C, 33])/23936 - 
   (2423227*M[C, 34])/11968 + (2621*M[C, 35])/34 - (1944523*M[C, 36])/11968 + 
   (787471*M[C, 38])/11968 - (223969*M[C, 39])/748 + (131881*M[C, 51])/1496 + 
   (39803*M[C, 52])/2992 + (588497*M[E, 1])/5610 + 
   (1119236849*M[E, 2])/3231360 + (153809911*M[E, 3])/323136 - 
   (3533410259*M[E, 4])/1615680 + (683813*M[E, 5])/5610 + 
   (5519393*M[E, 7])/293760 + (9859163*M[E, 8])/71808 + 
   (1948265783*M[E, 9])/6462720 - (625183*M[E, 10])/5610 + 
   (2026958069*M[E, 11])/1077120 + (1088489429*M[E, 12])/3231360 - 
   (35257861*M[E, 14])/190080 - (20891*M[E, 15])/1870 + 
   (191367893*M[E, 16])/1615680 + (32851*M[E, 17])/330 + 
   (511796*M[E, 18])/8415 + (15149983*M[E, 19])/146880 - 
   (104354567*M[E, 20])/359040 + (49937*M[E, 21])/935 + 
   (72527*M[E, 22])/935 - (63232*M[E, 23])/935 - (191872*M[E, 24])/1683 - 
   (717716*M[E, 25])/8415 + (81263*M[E, 26])/935 - 
   (213648437*M[E, 27])/1615680 - (17830543*M[E, 28])/73440 - 
   (126464*M[E, 29])/935 - (20891*M[E, 30])/935 + 
   (134354261*M[E, 32])/1077120 + (2577757*M[E, 36])/5610 + 
   (21933*M[F, 4])/374 + (12385*M[F, 11])/17 - (3159*M[F, 14])/187 - 
   (23985*M[F, 17])/374 - (202131*M[F, 18])/748 - (871*M[F, 19])/187 - 
   (4347*M[F, 20])/44 - (33349*M[F, 27])/374 - (41678*M[F, 30])/187 + 
   (27443*M[F, 31])/374 - (1212*M[F, 33])/11 + (20800*M[F, 35])/187 + 
   (5551*M[F, 44])/374 - (19409*M[F, 47])/187 + (13845*M[F, 48])/187 + 
   (325*M[F, 55])/11 + (13845*M[F, 56])/187 + (390*M[G, 16])/17 - 
   (507*M[G, 19])/17 + (507*M[G, 20])/17 + (169*M[G, 21])/17 - 
   (86*M[G, 27])/17 + (169*M[G, 29])/17 - (56*M[G, 37])/17 - 
   (143*M[G, 39])/17 + (156*M[G, 41])/17 + (494*M[G, 42])/17 + 
   (1092*M[G, 48])/17 - (26*M[G, 54])/17 - (117*M[G, 58])/17 - 
   (637*M[G, 60])/17 + (338*M[G, 62])/17 - (130*M[G, 64])/17 + 
   (182*M[G, 65])/17 + (1014*M[G, 68])/17 + (78*M[G, 69])/17 - 
   (169*M[G, 70])/17 + (7*M[H, 65])/2 - (19*M[H, 68])/2, 
 M[F, 22] -> 2*M[C, 1] - M[C, 11], 
 M[G, 73] -> (1996370111*M[A, 1])/25850880 - (1012355777*M[A, 2])/8616960 - 
   (43693289*M[A, 3])/287232 + (268133123*M[A, 4])/4308480 - 
   (1249741619*M[A, 5])/17233920 + (681358927*M[A, 6])/8616960 - 
   (1340510789*M[A, 7])/6462720 - (12179555*M[A, 8])/430848 - 
   (35594113*M[A, 9])/1520640 - (205044013*M[A, 10])/4308480 - 
   (257551523*M[A, 11])/25850880 + (174886777*M[A, 12])/2585088 + 
   (1357120049*M[A, 13])/8616960 + (6339845*M[A, 14])/574464 - 
   (246448397*M[A, 15])/3231360 + (116056537*M[A, 16])/4308480 - 
   (11743049*M[A, 18])/1723392 + (96962489*M[A, 20])/3231360 - 
   (96962489*M[A, 21])/3231360 - (483811057*M[A, 24])/25850880 - 
   (483811057*M[A, 25])/25850880 - (534594809*M[A, 26])/155105280 - 
   (7405*M[B, 1])/816 - (2785487*M[B, 3])/287232 + (4959731*M[B, 5])/574464 + 
   (2092*M[B, 6])/187 - (412307*M[B, 8])/287232 + (111193*M[B, 9])/26112 - 
   (8315443*M[B, 10])/1723392 - (10964429*M[B, 11])/1723392 + 
   (111193*M[B, 15])/26112 - (20481253*M[B, 16])/287232 - 
   (9629065*M[B, 17])/287232 - (111107*M[B, 20])/50688 + 
   (111107*M[B, 21])/50688 + (111107*M[B, 26])/50688 - 
   (17859253*M[B, 27])/861696 + (467905*M[B, 28])/47872 - 
   (111107*M[B, 29])/16896 - (2092*M[B, 30])/561 + (1046*M[B, 33])/187 - 
   (1046*M[B, 37])/187 - (404981*M[C, 1])/8448 - (56545*M[C, 9])/26112 - 
   (2149097*M[C, 10])/95744 - (1804733*M[C, 11])/287232 - 
   (48553*M[C, 12])/5632 - (400267*M[C, 14])/26112 - 
   (4879763*M[C, 16])/287232 + (1373083*M[C, 19])/71808 - 
   (3605323*M[C, 21])/287232 + (1119847*M[C, 23])/71808 - 
   (813409*M[C, 25])/143616 + (24983*M[C, 29])/13056 - 
   (1683295*M[C, 31])/95744 + (7563749*M[C, 33])/287232 + 
   (793215*M[C, 34])/47872 - (5063*M[C, 35])/816 + (608479*M[C, 36])/47872 - 
   (813409*M[C, 38])/143616 + (433319*M[C, 39])/17952 - (3760*M[C, 51])/561 - 
   (9277*M[C, 52])/8976 - (90983*M[E, 1])/16830 - 
   (328619773*M[E, 2])/12925440 - (17110475*M[E, 3])/1292544 + 
   (522715543*M[E, 4])/6462720 - (88933*M[E, 5])/67320 - 
   (1974541*M[E, 7])/1175040 + (243523*M[E, 8])/861696 - 
   (751772491*M[E, 9])/25850880 - (5537*M[E, 10])/11220 - 
   (470399473*M[E, 11])/4308480 - (198526513*M[E, 12])/12925440 + 
   (3131297*M[E, 14])/760320 + (18659*M[E, 15])/33660 - 
   (10520881*M[E, 16])/6462720 - (841*M[E, 17])/3960 - 
   (158407*M[E, 18])/33660 - (954611*M[E, 19])/587520 - 
   (32090669*M[E, 20])/12925440 - (139031*M[E, 21])/33660 - 
   (29141*M[E, 22])/5610 + (12343*M[E, 23])/2805 + (20917*M[E, 24])/2244 + 
   (236287*M[E, 25])/33660 - (27569*M[E, 26])/5610 + 
   (6780529*M[E, 27])/6462720 + (954611*M[E, 28])/293760 + 
   (24686*M[E, 29])/2805 + (18659*M[E, 30])/16830 + 
   (12221903*M[E, 32])/4308480 - (66449*M[E, 36])/8415 - 
   (20531*M[F, 4])/2244 - (2959*M[F, 11])/51 + (46301*M[F, 14])/2244 + 
   (11569*M[F, 17])/2244 + (97397*M[F, 18])/4488 + (7420*M[F, 19])/561 + 
   (2729*M[F, 20])/264 + (8813*M[F, 27])/1122 + (18353*M[F, 30])/1122 - 
   (16697*M[F, 31])/2244 + (90*M[F, 33])/11 - (10015*M[F, 35])/1122 - 
   (2671*M[F, 44])/2244 + (9347*M[F, 47])/1122 - (2225*M[F, 48])/374 - 
   (157*M[F, 55])/66 - (2225*M[F, 56])/374 - (605*M[G, 16])/34 + 
   (32*M[G, 19])/17 - (81*M[G, 20])/34 - (27*M[G, 21])/34 + 
   (25*M[G, 27])/204 - (27*M[G, 29])/34 + (9*M[G, 37])/17 + 
   (481*M[G, 39])/204 - (36*M[G, 41])/17 - (172*M[G, 42])/51 - 
   (280*M[G, 48])/51 - (152*M[G, 54])/51 - (45*M[G, 58])/68 + 
   (455*M[G, 60])/204 - (27*M[G, 62])/17 + (37*M[G, 64])/204 - 
   (8*M[G, 65])/17 - (81*M[G, 68])/17 - (18*M[G, 69])/17 + (27*M[G, 70])/34, 
 M[H, 46] -> (-45*M[A, 1])/4 + (35*M[A, 2])/4 + 5*M[A, 3] - (11*M[A, 5])/8 + 
   M[A, 6]/2 - (25*M[A, 7])/6 + (11*M[A, 8])/6 - (10*M[A, 9])/3 - 
   (7*M[A, 10])/4 + M[A, 11]/12 + (23*M[A, 12])/12 + M[A, 13] + 
   (7*M[A, 14])/4 + M[A, 15]/12 - (5*M[A, 16])/12 + (7*M[A, 18])/4 + 
   M[A, 20]/6 - M[A, 21]/6 - M[A, 24]/6 - M[A, 25]/6 - M[A, 26]/18 + 
   M[B, 3] - M[C, 9]/2 + M[C, 10]/2 - M[C, 23] - (13*M[E, 2])/3 - 
   (14*M[E, 3])/3 + (14*M[E, 4])/3 + M[E, 7]/3 - M[E, 8] + (5*M[E, 9])/6 - 
   M[E, 11] - M[E, 12]/3 + M[E, 14]/3 - (2*M[E, 16])/3 - (2*M[E, 19])/3 + 
   M[E, 20] + (2*M[E, 27])/3 + (4*M[E, 28])/3 - M[E, 32], 
 M[I, 75] -> (-4*M[I, 3])/3 - (8*M[I, 15])/3 + (8*M[I, 22])/3 + 
   (4*M[I, 23])/3 + (5*M[I, 26])/3 + M[I, 39]/15 + (2*M[I, 40])/3 - 
   (8*M[I, 47])/3 - M[I, 49] + (2*M[I, 54])/3 - (2*M[I, 55])/3 + M[I, 56] - 
   M[I, 73]/3 - (5734170721*M[A, 1])/77552640 + 
   (805793951*M[A, 2])/25850880 + (79773989*M[A, 3])/2585088 + 
   (211550051*M[A, 4])/12925440 - (1821502483*M[A, 5])/51701760 + 
   (86970551*M[A, 6])/2872320 - (2642909893*M[A, 7])/19388160 - 
   (9377833*M[A, 8])/3877632 - (13602073*M[A, 9])/506880 - 
   (160942607*M[A, 10])/4308480 + (253924349*M[A, 11])/77552640 + 
   (195228767*M[A, 12])/12925440 + (498880091*M[A, 13])/8616960 + 
   (181468271*M[A, 14])/5170176 - (22767421*M[A, 15])/1077120 + 
   (85310987*M[A, 16])/38776320 + (37579613*M[A, 18])/1723392 + 
   (42243571*M[A, 20])/3231360 - (42243571*M[A, 21])/3231360 - 
   (130223003*M[A, 24])/25850880 - (130223003*M[A, 25])/25850880 - 
   (201772147*M[A, 26])/155105280 - (11179*M[B, 1])/2448 - 
   (133597099*M[B, 3])/4308480 - (179437*M[B, 5])/1723392 + 
   (19739*M[B, 6])/1122 + (6300109*M[B, 8])/861696 + (27961*M[B, 9])/78336 - 
   (32376019*M[B, 10])/5170176 - (58581293*M[B, 11])/5170176 + 
   (27961*M[B, 15])/78336 - (196332761*M[B, 16])/4308480 - 
   (97397453*M[B, 17])/4308480 - (120995*M[B, 20])/152064 + 
   (120995*M[B, 21])/152064 + (120995*M[B, 26])/152064 - 
   (1919509*M[B, 27])/2585088 + (112267*M[B, 28])/47872 - 
   (120995*M[B, 29])/50688 - (19739*M[B, 30])/3366 + (19739*M[B, 33])/2244 - 
   (19739*M[B, 37])/2244 - (474197*M[C, 1])/25344 - (152833*M[C, 9])/78336 - 
   (2856841*M[C, 10])/287232 - (1440797*M[C, 11])/861696 - 
   (22083*M[C, 12])/5632 - (548779*M[C, 14])/78336 - 
   (6268595*M[C, 16])/861696 + (718651*M[C, 19])/215424 - 
   (5359723*M[C, 21])/861696 + (1235719*M[C, 23])/215424 - 
   (767713*M[C, 25])/430848 + (88631*M[C, 29])/39168 - 
   (816597*M[C, 31])/95744 + (7633925*M[C, 33])/861696 + 
   (288885*M[C, 34])/47872 - (10571*M[C, 35])/2448 + 
   (592703*M[C, 36])/143616 - (767713*M[C, 38])/430848 + 
   (515939*M[C, 39])/53856 - (27887*M[C, 51])/13464 - (4525*M[C, 52])/6732 - 
   (17141*M[E, 1])/5049 + (59665069*M[E, 2])/2585088 + 
   (17967943*M[E, 3])/1292544 + (68708479*M[E, 4])/2154240 - 
   (177743*M[E, 5])/40392 - (639043*M[E, 7])/235008 + 
   (4589539*M[E, 8])/2585088 - (14301691*M[E, 9])/957440 + 
   (26113*M[E, 10])/6732 - (234384923*M[E, 11])/4308480 - 
   (23576287*M[E, 12])/2585088 + (693103*M[E, 14])/152064 + 
   (3299*M[E, 15])/10098 + (549409*M[E, 16])/1292544 - (8903*M[E, 17])/2376 - 
   (7267*M[E, 18])/6732 - (32831*M[E, 19])/39168 + 
   (28502423*M[E, 20])/7755264 - (30091*M[E, 21])/20196 - 
   (6991*M[E, 22])/3366 + (3050*M[E, 23])/1683 + (78799*M[E, 24])/20196 + 
   (7145*M[E, 25])/2244 - (4190*M[E, 26])/1683 + (1613983*M[E, 27])/1292544 + 
   (32831*M[E, 28])/19584 + (6100*M[E, 29])/1683 + (3299*M[E, 30])/5049 + 
   (2214433*M[E, 32])/861696 - (166187*M[E, 36])/10098 - 
   (233113*M[F, 4])/33660 - (5153*M[F, 11])/306 - (3985*M[F, 14])/6732 + 
   (10141*M[F, 17])/6732 + (79751*M[F, 18])/13464 - (944*M[F, 19])/1683 + 
   (2171*M[F, 20])/792 + (4789*M[F, 27])/1683 + (18863*M[F, 30])/3366 - 
   (9863*M[F, 31])/6732 + (140*M[F, 33])/33 - (18245*M[F, 35])/6732 - 
   (2467*M[F, 44])/6732 + (4240*M[F, 47])/1683 - (985*M[F, 48])/561 - 
   (133*M[F, 55])/198 - (985*M[F, 56])/561 + (25*M[G, 16])/34 + 
   (27*M[G, 19])/34 - (27*M[G, 20])/34 - (9*M[G, 21])/34 + 
   (535*M[G, 27])/612 - (9*M[G, 29])/34 + (3*M[G, 37])/17 + 
   (277*M[G, 39])/612 - (2*M[G, 41])/51 - (70*M[G, 42])/153 - 
   (76*M[G, 48])/153 + (103*M[G, 54])/153 - (15*M[G, 58])/68 + 
   (1475*M[G, 60])/612 - (9*M[G, 62])/17 + (241*M[G, 64])/612 - 
   (67*M[G, 65])/102 - (27*M[G, 68])/17 - (6*M[G, 69])/17 + (9*M[G, 70])/34, 
 M[F, 23] -> -M[A, 1]/2 - (3*M[A, 7])/2 - (3*M[A, 8])/2 - M[B, 16] - 
   M[B, 17]/2 - M[C, 9]/2 - M[C, 10]/2 - M[C, 14], 
 M[G, 32] -> (25807*M[A, 1])/1152 - (6449*M[A, 2])/384 + (89*M[A, 3])/192 + 
   (355*M[A, 4])/192 + (6589*M[A, 5])/768 - (731*M[A, 6])/128 + 
   (7243*M[A, 7])/288 - (2269*M[A, 8])/288 + (759*M[A, 9])/128 + 
   (313*M[A, 10])/64 + (6157*M[A, 11])/1152 - (195*M[A, 12])/64 - 
   (1221*M[A, 13])/128 - (2533*M[A, 14])/384 + (163*M[A, 15])/48 + 
   (211*M[A, 16])/576 - (863*M[A, 18])/128 - (27*M[A, 20])/16 + 
   (27*M[A, 21])/16 + (247*M[A, 24])/128 + (247*M[A, 25])/128 + 
   (1645*M[A, 26])/2304 + M[B, 1]/2 + (117*M[B, 3])/64 - (33*M[B, 5])/128 - 
   (63*M[B, 8])/64 - M[B, 9]/64 - (31*M[B, 10])/384 + (31*M[B, 11])/384 - 
   M[B, 15]/64 - (89*M[B, 16])/64 - (45*M[B, 17])/64 - (31*M[B, 20])/192 + 
   (31*M[B, 21])/192 + (31*M[B, 26])/192 - (457*M[B, 27])/192 + 
   (15*M[B, 28])/32 - (31*M[B, 29])/64 + (7*M[C, 1])/32 + (9*M[C, 9])/64 - 
   (71*M[C, 10])/64 - (145*M[C, 11])/64 - (23*M[C, 12])/64 + 
   (3*M[C, 14])/64 - (31*M[C, 16])/64 + (15*M[C, 19])/16 + (73*M[C, 21])/64 + 
   (3*M[C, 23])/16 - (21*M[C, 25])/32 + M[C, 29]/32 - (17*M[C, 31])/64 + 
   (57*M[C, 33])/64 + (33*M[C, 34])/32 - M[C, 35]/2 + (17*M[C, 36])/32 - 
   (21*M[C, 38])/32 + (5*M[C, 39])/4 - (437*M[E, 2])/64 + (33*M[E, 3])/32 - 
   (2147*M[E, 4])/96 + (169*M[E, 7])/64 + (47*M[E, 8])/192 + 
   (493*M[E, 9])/128 + (1189*M[E, 11])/64 + (421*M[E, 12])/192 - 
   (997*M[E, 14])/192 - (9*M[E, 16])/32 + (2*M[E, 18])/3 - 
   (155*M[E, 19])/96 - (37*M[E, 20])/64 + M[E, 21] + M[E, 24]/3 + 
   M[E, 25]/3 + (41*M[E, 27])/32 + (155*M[E, 28])/48 + (37*M[E, 32])/64 - 
   M[F, 4] + 2*M[F, 18] + 2*M[F, 20] - 3*M[G, 20] - M[G, 21], 
 M[H, 34] -> (-61027*M[A, 1])/5760 + (5599*M[A, 2])/640 + (805*M[A, 3])/64 - 
   (541*M[A, 4])/320 + (7559*M[A, 5])/3840 - (1809*M[A, 6])/640 + 
   (1169*M[A, 7])/1440 - (667*M[A, 8])/288 - (3283*M[A, 9])/5760 - 
   (109*M[A, 10])/320 + (2941*M[A, 11])/1920 - (5833*M[A, 12])/2880 - 
   (2863*M[A, 13])/640 + (269*M[A, 14])/384 + (2137*M[A, 15])/720 - 
   (1237*M[A, 16])/960 + (517*M[A, 18])/384 - (223*M[A, 20])/240 + 
   (223*M[A, 21])/240 + (1199*M[A, 24])/1920 + (1199*M[A, 25])/1920 + 
   (551*M[A, 26])/11520 - M[B, 1] + (703*M[B, 3])/320 + (121*M[B, 5])/128 - 
   (25*M[B, 8])/64 - (39*M[B, 9])/64 + (7*M[B, 10])/384 - (7*M[B, 11])/384 - 
   (39*M[B, 15])/64 - (587*M[B, 16])/320 - (391*M[B, 17])/320 + 
   (7*M[B, 20])/192 - (7*M[B, 21])/192 - (7*M[B, 26])/192 + M[B, 27]/192 - 
   (23*M[B, 28])/32 + (7*M[B, 29])/64 + (113*M[C, 1])/32 - (33*M[C, 9])/64 + 
   (47*M[C, 10])/64 - (87*M[C, 11])/64 + (31*M[C, 12])/64 - 
   (11*M[C, 14])/64 + (39*M[C, 16])/64 + M[C, 19]/16 + (127*M[C, 21])/64 - 
   (11*M[C, 23])/16 - (3*M[C, 25])/32 - (9*M[C, 29])/32 + (73*M[C, 31])/64 - 
   (49*M[C, 33])/64 - (9*M[C, 34])/32 + M[C, 35]/2 - (9*M[C, 36])/32 - 
   (3*M[C, 38])/32 - (3*M[C, 39])/4 + M[C, 52]/4 - (377*M[E, 2])/192 - 
   (203*M[E, 3])/96 + (439*M[E, 4])/480 + (29*M[E, 7])/192 - 
   (29*M[E, 8])/64 + (341*M[E, 9])/1920 - (81*M[E, 11])/320 - 
   (29*M[E, 12])/192 + (29*M[E, 14])/192 - (29*M[E, 16])/96 - 
   (29*M[E, 19])/96 + (29*M[E, 20])/64 + (29*M[E, 27])/96 + 
   (29*M[E, 28])/48 - (29*M[E, 32])/64 - (2*M[F, 4])/5 - M[G, 27], 
 M[I, 28] -> (-61027*M[A, 1])/5760 + (5599*M[A, 2])/640 + (805*M[A, 3])/64 - 
   (541*M[A, 4])/320 + (7559*M[A, 5])/3840 - (1809*M[A, 6])/640 + 
   (1169*M[A, 7])/1440 - (667*M[A, 8])/288 - (3283*M[A, 9])/5760 - 
   (109*M[A, 10])/320 + (2941*M[A, 11])/1920 - (5833*M[A, 12])/2880 - 
   (2863*M[A, 13])/640 + (269*M[A, 14])/384 + (2137*M[A, 15])/720 - 
   (1237*M[A, 16])/960 + (517*M[A, 18])/384 - (223*M[A, 20])/240 + 
   (223*M[A, 21])/240 + (1199*M[A, 24])/1920 + (1199*M[A, 25])/1920 + 
   (551*M[A, 26])/11520 - M[B, 1] + (703*M[B, 3])/320 + (121*M[B, 5])/128 - 
   (25*M[B, 8])/64 - (39*M[B, 9])/64 + (7*M[B, 10])/384 - (7*M[B, 11])/384 - 
   (39*M[B, 15])/64 - (587*M[B, 16])/320 - (391*M[B, 17])/320 + 
   (7*M[B, 20])/192 - (7*M[B, 21])/192 - (7*M[B, 26])/192 + M[B, 27]/192 - 
   (23*M[B, 28])/32 + (7*M[B, 29])/64 + (81*M[C, 1])/32 - (33*M[C, 9])/64 + 
   (47*M[C, 10])/64 - (87*M[C, 11])/64 + (31*M[C, 12])/64 - 
   (11*M[C, 14])/64 + (39*M[C, 16])/64 + M[C, 19]/16 + (127*M[C, 21])/64 - 
   (11*M[C, 23])/16 - (3*M[C, 25])/32 - (9*M[C, 29])/32 + (73*M[C, 31])/64 - 
   (49*M[C, 33])/64 - (9*M[C, 34])/32 + M[C, 35]/2 - (9*M[C, 36])/32 - 
   (3*M[C, 38])/32 - (3*M[C, 39])/4 + M[C, 52]/4 - (377*M[E, 2])/192 - 
   (203*M[E, 3])/96 + (439*M[E, 4])/480 + (29*M[E, 7])/192 - 
   (29*M[E, 8])/64 + (341*M[E, 9])/1920 - (81*M[E, 11])/320 - 
   (29*M[E, 12])/192 + (29*M[E, 14])/192 - (29*M[E, 16])/96 - 
   (29*M[E, 19])/96 + (29*M[E, 20])/64 + (29*M[E, 27])/96 + 
   (29*M[E, 28])/48 - (29*M[E, 32])/64 - (2*M[F, 4])/5 - M[G, 27], 
 M[H, 45] -> (4271*M[A, 1])/576 - (347*M[A, 2])/64 - (295*M[A, 3])/96 - 
   (13*M[A, 4])/96 + (95*M[A, 5])/128 - (49*M[A, 6])/192 + (73*M[A, 7])/48 - 
   (205*M[A, 8])/144 + (1295*M[A, 9])/576 + (139*M[A, 10])/96 - 
   (113*M[A, 11])/192 - (539*M[A, 12])/288 - (239*M[A, 13])/192 - 
   (133*M[A, 14])/192 + (17*M[A, 15])/72 + (19*M[A, 16])/288 - 
   (125*M[A, 18])/192 - (11*M[A, 20])/72 + (11*M[A, 21])/72 + 
   (79*M[A, 24])/576 + (79*M[A, 25])/576 + (167*M[A, 26])/3456 - 
   (43*M[B, 3])/32 - M[B, 5]/64 + M[B, 8]/32 - M[B, 9]/32 + M[B, 10]/192 - 
   M[B, 11]/192 - M[B, 15]/32 - (25*M[B, 16])/32 - (13*M[B, 17])/32 + 
   M[B, 20]/96 - M[B, 21]/96 - M[B, 26]/96 + (55*M[B, 27])/96 - M[B, 28]/16 + 
   M[B, 29]/32 - (9*M[C, 1])/16 + (9*M[C, 9])/32 - (7*M[C, 10])/32 + 
   (15*M[C, 11])/32 - (7*M[C, 12])/32 + (3*M[C, 14])/32 + M[C, 16]/32 - 
   M[C, 19]/8 - (23*M[C, 21])/32 + (3*M[C, 23])/8 + (3*M[C, 25])/16 + 
   M[C, 29]/16 - (17*M[C, 31])/32 + (9*M[C, 33])/32 + M[C, 34]/16 + 
   M[C, 36]/16 + (3*M[C, 38])/16 + (1027*M[E, 2])/288 + (553*M[E, 3])/144 - 
   (553*M[E, 4])/144 - (79*M[E, 7])/288 + (79*M[E, 8])/96 - 
   (395*M[E, 9])/576 + (79*M[E, 11])/96 + (79*M[E, 12])/288 - 
   (79*M[E, 14])/288 + (79*M[E, 16])/144 + (79*M[E, 19])/144 - 
   (79*M[E, 20])/96 - (79*M[E, 27])/144 - (79*M[E, 28])/72 + 
   (79*M[E, 32])/96, M[I, 84] -> (-260708669*M[A, 1])/4308480 - 
   (29194955*M[A, 2])/861696 - (62046893*M[A, 3])/430848 + 
   (4164153*M[A, 4])/47872 - (177993137*M[A, 5])/1723392 + 
   (89675621*M[A, 6])/861696 - (180676583*M[A, 7])/646272 - 
   (5089727*M[A, 8])/646272 - (53157559*M[A, 9])/760320 - 
   (34209935*M[A, 10])/430848 - (25533377*M[A, 11])/2585088 + 
   (776372219*M[A, 12])/6462720 + (174868315*M[A, 13])/861696 + 
   (17941945*M[A, 14])/861696 - (31274239*M[A, 15])/323136 + 
   (40600121*M[A, 16])/1292544 + (3296593*M[A, 18])/861696 + 
   (12100843*M[A, 20])/323136 - (12100843*M[A, 21])/323136 - 
   (69851483*M[A, 24])/2585088 - (69851483*M[A, 25])/2585088 - 
   (448823807*M[A, 26])/77552640 + (20*M[B, 1])/17 - 
   (6350943*M[B, 3])/239360 - (25689*M[B, 5])/95744 + (1355*M[B, 6])/374 - 
   (178183*M[B, 8])/47872 + (24629*M[B, 9])/4352 - (421799*M[B, 10])/287232 - 
   (618841*M[B, 11])/287232 + (24629*M[B, 15])/4352 - 
   (16431893*M[B, 16])/239360 - (7538649*M[B, 17])/239360 - 
   (18487*M[B, 20])/8448 + (18487*M[B, 21])/8448 + (18487*M[B, 26])/8448 - 
   (2744417*M[B, 27])/143616 + (271991*M[B, 28])/23936 - 
   (18487*M[B, 29])/2816 - (1075*M[B, 30])/374 + (1729*M[B, 33])/748 - 
   (3225*M[B, 37])/748 - (75553*M[C, 1])/1408 - (12413*M[C, 9])/4352 - 
   (1150703*M[C, 10])/47872 - (88073*M[C, 11])/47872 - 
   (29103*M[C, 12])/2816 - (69855*M[C, 14])/4352 - (791943*M[C, 16])/47872 + 
   (256319*M[C, 19])/11968 - (899807*M[C, 21])/47872 + 
   (182603*M[C, 23])/11968 - (114029*M[C, 25])/23936 + (5467*M[C, 29])/2176 - 
   (999465*M[C, 31])/47872 + (1311217*M[C, 33])/47872 + 
   (399689*M[C, 34])/23936 - (1017*M[C, 35])/136 + (306249*M[C, 36])/23936 - 
   (114029*M[C, 38])/23936 + (73905*M[C, 39])/2992 - (11353*M[C, 51])/1496 - 
   (2659*M[C, 52])/2992 - (45269*M[E, 1])/5610 - 
   (329997211*M[E, 2])/6462720 - (38302013*M[E, 3])/646272 + 
   (117697757*M[E, 4])/646272 - (52601*M[E, 5])/5610 + 
   (621173*M[E, 7])/587520 - (2228617*M[E, 8])/143616 - 
   (229479901*M[E, 9])/12925440 + (48091*M[E, 10])/5610 - 
   (303313927*M[E, 11])/2154240 - (179241991*M[E, 12])/6462720 + 
   (5444759*M[E, 14])/380160 + (1607*M[E, 15])/1870 - 
   (39897607*M[E, 16])/3231360 - (2527*M[E, 17])/330 - 
   (40232*M[E, 18])/8415 - (3311477*M[E, 19])/293760 + 
   (19540013*M[E, 20])/718080 - (4129*M[E, 21])/935 - (5579*M[E, 22])/935 + 
   (4864*M[E, 23])/935 + (14932*M[E, 24])/1683 + (56072*M[E, 25])/8415 - 
   (6251*M[E, 26])/935 + (46556743*M[E, 27])/3231360 + 
   (3825557*M[E, 28])/146880 + (9728*M[E, 29])/935 + (1607*M[E, 30])/935 - 
   (31126279*M[E, 32])/2154240 - (198289*M[E, 36])/5610 - 
   (2427*M[F, 4])/935 - (1039*M[F, 11])/17 + (243*M[F, 14])/187 + 
   (1845*M[F, 17])/374 + (3639*M[F, 18])/187 + (67*M[F, 19])/187 + 
   (58*M[F, 20])/11 + (2853*M[F, 27])/374 + (3206*M[F, 30])/187 - 
   (2111*M[F, 31])/374 + (111*M[F, 33])/11 - (1600*M[F, 35])/187 - 
   (427*M[F, 44])/374 + (1493*M[F, 47])/187 - (1065*M[F, 48])/187 - 
   (25*M[F, 55])/11 - (1065*M[F, 56])/187 - (30*M[G, 16])/17 + 
   (39*M[G, 19])/17 - (39*M[G, 20])/17 - (13*M[G, 21])/17 - 
   (30*M[G, 27])/17 - (13*M[G, 29])/17 + (20*M[G, 37])/17 + 
   (11*M[G, 39])/17 - (12*M[G, 41])/17 - (38*M[G, 42])/17 - 
   (84*M[G, 48])/17 + (2*M[G, 54])/17 + (9*M[G, 58])/17 + (49*M[G, 60])/17 - 
   (26*M[G, 62])/17 + (10*M[G, 64])/17 - (14*M[G, 65])/17 - 
   (78*M[G, 68])/17 - (6*M[G, 69])/17 + (13*M[G, 70])/17 - M[H, 65]/2 + 
   M[H, 68]/2, M[G, 4] -> M[F, 4], M[H, 11] -> M[F, 4], M[I, 1] -> M[F, 4], 
 M[G, 26] -> M[F, 20], M[H, 6] -> M[F, 11], 
 M[I, 57] -> -M[I, 22] - M[I, 39]/5 - M[I, 40]/2 + M[I, 47] - 
   (3*M[I, 49])/4 + (21437*M[A, 1])/2304 - (513*M[A, 2])/256 + 
   (185*M[A, 3])/128 + (323*M[A, 4])/128 + (4007*M[A, 5])/1536 - 
   (209*M[A, 6])/256 + (3233*M[A, 7])/576 - (3767*M[A, 8])/576 + 
   (5549*M[A, 9])/2304 + (3*M[A, 10])/128 + (2141*M[A, 11])/768 + 
   (1895*M[A, 12])/1152 - (559*M[A, 13])/256 - (3551*M[A, 14])/768 - 
   (227*M[A, 15])/288 + (443*M[A, 16])/384 - (3079*M[A, 18])/768 - 
   (71*M[A, 20])/96 + (71*M[A, 21])/96 - (17*M[A, 24])/768 - 
   (17*M[A, 25])/768 + (103*M[A, 26])/4608 - (7*M[B, 1])/2 + 
   (1147*M[B, 3])/640 + (861*M[B, 5])/256 - (61*M[B, 8])/128 - 
   (131*M[B, 9])/128 + (35*M[B, 10])/768 - (35*M[B, 11])/768 - 
   (131*M[B, 15])/128 - (11*M[B, 16])/128 - (71*M[B, 17])/128 + 
   (35*M[B, 20])/384 - (35*M[B, 21])/384 - (35*M[B, 26])/384 + 
   (389*M[B, 27])/384 - (83*M[B, 28])/64 + (35*M[B, 29])/128 + 
   (213*M[C, 1])/64 + (59*M[C, 9])/128 + (267*M[C, 10])/128 - 
   (51*M[C, 11])/128 + (123*M[C, 12])/128 + (137*M[C, 14])/128 + 
   (195*M[C, 16])/128 + (53*M[C, 19])/32 + (251*M[C, 21])/128 - 
   (23*M[C, 23])/32 + M[C, 25]/64 - (77*M[C, 29])/64 + (301*M[C, 31])/128 - 
   (85*M[C, 33])/128 - (45*M[C, 34])/64 + (7*M[C, 35])/4 - (13*M[C, 36])/64 + 
   M[C, 38]/64 - (13*M[C, 39])/8 + M[C, 51]/4 + M[C, 52]/8 - 
   (797*M[E, 2])/384 - (119*M[E, 3])/192 + (695*M[E, 4])/192 + 
   (17*M[E, 7])/384 - (17*M[E, 8])/128 - (107*M[E, 9])/768 - 
   (145*M[E, 11])/128 - (17*M[E, 12])/384 + (17*M[E, 14])/384 - 
   (17*M[E, 16])/192 - (17*M[E, 19])/192 + (17*M[E, 20])/128 + 
   (17*M[E, 27])/192 + (17*M[E, 28])/96 - (17*M[E, 32])/128 - 2*M[F, 4] + 
   2*M[F, 11] + M[F, 18] + M[F, 20], M[G, 11] -> M[F, 11], 
 M[H, 30] -> M[F, 4] - M[F, 11] - M[F, 18] - M[F, 20], M[I, 7] -> M[F, 11], 
 M[G, 46] -> M[F, 33], M[H, 28] -> M[C, 1] - M[F, 4] + M[F, 27], 
 M[I, 74] -> (-7045039*M[A, 1])/4308480 - (68939561*M[A, 2])/861696 - 
   (67765727*M[A, 3])/430848 + (10941481*M[A, 4])/143616 - 
   (174381419*M[A, 5])/1723392 + (88276487*M[A, 6])/861696 - 
   (178929629*M[A, 7])/646272 - (4375013*M[A, 8])/646272 - 
   (36673069*M[A, 9])/760320 - (31134533*M[A, 10])/430848 - 
   (41184155*M[A, 11])/2585088 + (628240169*M[A, 12])/6462720 + 
   (174651769*M[A, 13])/861696 + (18683587*M[A, 14])/861696 - 
   (30965689*M[A, 15])/323136 + (40112051*M[A, 16])/1292544 + 
   (3526603*M[A, 18])/861696 + (12086257*M[A, 20])/323136 - 
   (12086257*M[A, 21])/323136 - (68593721*M[A, 24])/2585088 - 
   (68593721*M[A, 25])/2585088 - (416100677*M[A, 26])/77552640 - 
   (181*M[B, 1])/34 - (6120933*M[B, 3])/239360 + (64445*M[B, 5])/95744 + 
   (4721*M[B, 6])/374 + (6947*M[B, 8])/47872 + (14327*M[B, 9])/4352 - 
   (1708733*M[B, 10])/287232 - (1916995*M[B, 11])/287232 + 
   (14327*M[B, 15])/4352 - (16714263*M[B, 16])/239360 - 
   (7963139*M[B, 17])/239360 - (18157*M[B, 20])/8448 + 
   (18157*M[B, 21])/8448 + (18157*M[B, 26])/8448 - 
   (2471771*M[B, 27])/143616 + (212525*M[B, 28])/23936 - 
   (18157*M[B, 29])/2816 - (1449*M[B, 30])/374 + (3599*M[B, 33])/748 - 
   (4347*M[B, 37])/748 - (63387*M[C, 1])/1408 - (7823*M[C, 9])/4352 - 
   (1046357*M[C, 10])/47872 - (291155*M[C, 11])/47872 - 
   (24021*M[C, 12])/2816 - (65061*M[C, 14])/4352 - (762397*M[C, 16])/47872 + 
   (220789*M[C, 19])/11968 - (597989*M[C, 21])/47872 + 
   (187465*M[C, 23])/11968 - (130111*M[C, 25])/23936 + (2713*M[C, 29])/2176 - 
   (819571*M[C, 31])/47872 + (1224075*M[C, 33])/47872 + 
   (345459*M[C, 34])/23936 - (575*M[C, 35])/136 + (305875*M[C, 36])/23936 - 
   (130111*M[C, 38])/23936 + (63807*M[C, 39])/2992 - (8735*M[C, 51])/1496 - 
   (3033*M[C, 52])/2992 - (45269*M[E, 1])/5610 + (65199239*M[E, 2])/6462720 - 
   (3646799*M[E, 3])/646272 + (96829679*M[E, 4])/646272 - 
   (52601*M[E, 5])/5610 - (2741257*M[E, 7])/587520 - 
   (612563*M[E, 8])/143616 - (416029231*M[E, 9])/12925440 + 
   (48091*M[E, 10])/5610 - (332570077*M[E, 11])/2154240 - 
   (152487901*M[E, 12])/6462720 + (5581709*M[E, 14])/380160 + 
   (1607*M[E, 15])/1870 - (14220637*M[E, 16])/3231360 - (2527*M[E, 17])/330 - 
   (83269*M[E, 18])/16830 - (732407*M[E, 19])/293760 + 
   (3780021*M[E, 20])/239360 - (9193*M[E, 21])/1870 - (5579*M[E, 22])/935 + 
   (4864*M[E, 23])/935 + (30425*M[E, 24])/3366 + (114949*M[E, 25])/16830 - 
   (6251*M[E, 26])/935 + (14417053*M[E, 27])/3231360 + 
   (1173047*M[E, 28])/146880 + (9728*M[E, 29])/935 + (1607*M[E, 30])/935 - 
   (6526429*M[E, 32])/2154240 - (198289*M[E, 36])/5610 - (6167*M[F, 4])/935 - 
   (852*M[F, 11])/17 + (243*M[F, 14])/187 + (1845*M[F, 17])/374 + 
   (3826*M[F, 18])/187 + (67*M[F, 19])/187 + (102*M[F, 20])/11 + 
   (2479*M[F, 27])/374 + (3206*M[F, 30])/187 - (2111*M[F, 31])/374 + 
   (145*M[F, 33])/22 - (1600*M[F, 35])/187 - (427*M[F, 44])/374 + 
   (1493*M[F, 47])/187 - (1065*M[F, 48])/187 - (25*M[F, 55])/11 - 
   (1065*M[F, 56])/187 - (30*M[G, 16])/17 + (39*M[G, 19])/17 - 
   (39*M[G, 20])/17 - (13*M[G, 21])/17 + (38*M[G, 27])/17 - 
   (13*M[G, 29])/17 + (3*M[G, 37])/17 + (11*M[G, 39])/17 - (12*M[G, 41])/17 - 
   (38*M[G, 42])/17 - (84*M[G, 48])/17 + (2*M[G, 54])/17 + (9*M[G, 58])/17 + 
   (49*M[G, 60])/17 - (26*M[G, 62])/17 + (10*M[G, 64])/17 - 
   (14*M[G, 65])/17 - (78*M[G, 68])/17 - (6*M[G, 69])/17 + (13*M[G, 70])/17 + 
   M[H, 68], M[G, 36] -> M[F, 27], M[H, 31] -> -M[C, 1] + M[F, 4] + M[F, 33], 
 M[I, 34] -> M[F, 27], M[G, 25] -> M[F, 18], M[H, 29] -> M[F, 11] + M[F, 20], 
 M[I, 24] -> M[F, 18], M[G, 75] -> (-4100479*M[A, 1])/42240 + 
   (2508739*M[A, 2])/42240 + (271505*M[A, 3])/4224 + (74493*M[A, 4])/7040 - 
   (2316647*M[A, 5])/84480 + (864371*M[A, 6])/42240 - 
   (3687617*M[A, 7])/31680 - (26005*M[A, 8])/6336 - 
   (3847213*M[A, 9])/126720 - (731369*M[A, 10])/21120 + 
   (880681*M[A, 11])/126720 + (167525*M[A, 12])/12672 + 
   (1772557*M[A, 13])/42240 + (280403*M[A, 14])/8448 - 
   (179461*M[A, 15])/15840 - (85777*M[A, 16])/63360 + 
   (195035*M[A, 18])/8448 + (148837*M[A, 20])/15840 - 
   (148837*M[A, 21])/15840 - (376781*M[A, 24])/126720 - 
   (376781*M[A, 25])/126720 - (872437*M[A, 26])/760320 - (21*M[B, 1])/2 - 
   (32499*M[B, 3])/1408 + (19527*M[B, 5])/2816 + (153*M[B, 6])/11 + 
   (5849*M[B, 8])/1408 - (107*M[B, 9])/128 - (14061*M[B, 10])/2816 - 
   (25107*M[B, 11])/2816 - (107*M[B, 15])/128 - (63409*M[B, 16])/1408 - 
   (32293*M[B, 17])/1408 - (1005*M[B, 20])/1408 + (1005*M[B, 21])/1408 + 
   (1005*M[B, 26])/1408 - (4907*M[B, 27])/1408 - (745*M[B, 28])/704 - 
   (3015*M[B, 29])/1408 - (51*M[B, 30])/11 + (153*M[B, 33])/22 - 
   (153*M[B, 37])/22 - (7377*M[C, 1])/704 + (35*M[C, 9])/128 - 
   (7951*M[C, 10])/1408 - (10089*M[C, 11])/1408 - (1791*M[C, 12])/1408 - 
   (639*M[C, 14])/128 - (8295*M[C, 16])/1408 + (2383*M[C, 19])/352 + 
   (3265*M[C, 21])/1408 + (2347*M[C, 23])/352 - (1709*M[C, 25])/704 - 
   (37*M[C, 29])/64 - (4425*M[C, 31])/1408 + (13329*M[C, 33])/1408 + 
   (4233*M[C, 34])/704 + (3*M[C, 35])/4 + (3433*M[C, 36])/704 - 
   (1709*M[C, 38])/704 + (629*M[C, 39])/88 - (49*M[C, 51])/44 - 
   (7*M[C, 52])/88 - (548*M[E, 1])/165 - (66089*M[E, 2])/63360 - 
   (24031*M[E, 3])/6336 + (1820699*M[E, 4])/31680 - (677*M[E, 5])/165 - 
   (8633*M[E, 7])/5760 - (4003*M[E, 8])/1408 - (1038143*M[E, 9])/126720 + 
   (677*M[E, 10])/165 - (1027469*M[E, 11])/21120 - (428429*M[E, 12])/63360 + 
   (323597*M[E, 14])/63360 + (43*M[E, 15])/110 - (75533*M[E, 16])/31680 - 
   (548*M[E, 17])/165 - (266*M[E, 18])/165 - (2503*M[E, 19])/2880 + 
   (527783*M[E, 20])/63360 - (51*M[E, 21])/55 - (86*M[E, 22])/55 + 
   (86*M[E, 23])/55 + (79*M[E, 24])/33 + (266*M[E, 25])/165 - 
   (129*M[E, 26])/55 + (5837*M[E, 27])/31680 + (2503*M[E, 28])/1440 + 
   (172*M[E, 29])/55 + (43*M[E, 30])/55 - (59021*M[E, 32])/21120 - 
   (1753*M[E, 36])/165 - (36*M[F, 4])/11 - 10*M[F, 11] - M[F, 14]/11 + 
   (7*M[F, 17])/11 + (90*M[F, 18])/11 - M[F, 19]/11 + (70*M[F, 20])/11 + 
   (31*M[F, 27])/11 + (39*M[F, 30])/11 - (17*M[F, 31])/11 + (5*M[F, 33])/11 - 
   (67*M[F, 35])/22 - M[F, 44]/11 + (36*M[F, 47])/11 - (24*M[F, 48])/11 - 
   (4*M[F, 55])/11 - (35*M[F, 56])/11 + M[G, 59], M[G, 24] -> M[F, 19], 
 M[G, 18] -> (11*M[A, 1])/12 - M[E, 1]/6 - (21*M[E, 2])/4 + M[E, 3]/12 + 
   (8*M[E, 4])/3 + M[E, 5]/12 - M[E, 10]/3 + M[E, 17]/12 - (5*M[E, 20])/36 + 
   M[E, 36]/6 + M[F, 14] + M[F, 17]/2 + M[F, 19], M[G, 23] -> M[F, 14], 
 M[G, 72] -> (-937409221*M[A, 1])/12925440 + (118322089*M[A, 2])/1436160 + 
   (45359737*M[A, 3])/430848 - (56620273*M[A, 4])/2154240 + 
   (31408121*M[A, 5])/957440 - (163592917*M[A, 6])/4308480 + 
   (92844733*M[A, 7])/1077120 + (9605059*M[A, 8])/646272 + 
   (1375963*M[A, 9])/760320 + (28215343*M[A, 10])/2154240 + 
   (48387611*M[A, 11])/4308480 - (36523411*M[A, 12])/1292544 - 
   (304673579*M[A, 13])/4308480 + (435211*M[A, 14])/861696 + 
   (61050707*M[A, 15])/1615680 - (93287801*M[A, 16])/6462720 + 
   (7132115*M[A, 18])/861696 - (21534659*M[A, 20])/1615680 + 
   (21534659*M[A, 21])/1615680 + (117430507*M[A, 24])/12925440 + 
   (117430507*M[A, 25])/12925440 + (123117059*M[A, 26])/77552640 + 
   (28*M[B, 1])/51 + (1144021*M[B, 3])/143616 - (344161*M[B, 5])/287232 - 
   (773*M[B, 6])/374 + (129025*M[B, 8])/143616 - (40163*M[B, 9])/13056 + 
   (978017*M[B, 10])/861696 + (802975*M[B, 11])/861696 - 
   (40163*M[B, 15])/13056 + (4045799*M[B, 16])/143616 + 
   (1802003*M[B, 17])/143616 + (22609*M[B, 20])/25344 - 
   (22609*M[B, 21])/25344 - (22609*M[B, 26])/25344 + 
   (3419543*M[B, 27])/430848 - (138459*M[B, 28])/23936 + 
   (22609*M[B, 29])/8448 + (773*M[B, 30])/1122 - (773*M[B, 33])/748 + 
   (773*M[B, 37])/748 + (112855*M[C, 1])/4224 + (25115*M[C, 9])/13056 + 
   (500275*M[C, 10])/47872 - (422033*M[C, 11])/143616 + 
   (12211*M[C, 12])/2816 + (113513*M[C, 14])/13056 + 
   (1070401*M[C, 16])/143616 - (341465*M[C, 19])/35904 + 
   (1598249*M[C, 21])/143616 - (274205*M[C, 23])/35904 + 
   (124715*M[C, 25])/71808 - (4525*M[C, 29])/6528 + (434821*M[C, 31])/47872 - 
   (1798087*M[C, 33])/143616 - (161541*M[C, 34])/23936 + 
   (1099*M[C, 35])/408 - (138597*M[C, 36])/23936 + (124715*M[C, 38])/71808 - 
   (95671*M[C, 39])/8976 + (14189*M[C, 51])/4488 + (6559*M[C, 52])/8976 + 
   (53291*M[E, 1])/16830 - (25777937*M[E, 2])/6462720 - 
   (5179831*M[E, 3])/646272 - (69622093*M[E, 4])/3231360 + 
   (35179*M[E, 5])/16830 + (1203871*M[E, 7])/587520 - 
   (1326353*M[E, 8])/430848 + (178810921*M[E, 9])/12925440 - 
   (3269*M[E, 10])/2805 + (94201003*M[E, 11])/2154240 + 
   (45081643*M[E, 12])/6462720 - (621947*M[E, 14])/380160 - 
   (11753*M[E, 15])/33660 - (2088149*M[E, 16])/3231360 + (689*M[E, 17])/495 + 
   (9011*M[E, 18])/8415 - (39199*M[E, 19])/293760 + 
   (6640639*M[E, 20])/6462720 + (4651*M[E, 21])/16830 + 
   (6466*M[E, 22])/2805 - (5971*M[E, 23])/2805 - (10531*M[E, 24])/3366 - 
   (19571*M[E, 25])/8415 + (13733*M[E, 26])/5610 + 
   (2998421*M[E, 27])/3231360 + (39199*M[E, 28])/146880 - 
   (11942*M[E, 29])/2805 - (11753*M[E, 30])/16830 - 
   (7211093*M[E, 32])/2154240 + (130171*M[E, 36])/16830 + 
   (1763*M[F, 4])/561 + (2711*M[F, 11])/102 - (4124*M[F, 14])/561 - 
   (2687*M[F, 17])/1122 - (9167*M[F, 18])/1122 - (2650*M[F, 19])/561 - 
   (137*M[F, 20])/66 - (2867*M[F, 27])/1122 - (4219*M[F, 30])/561 + 
   (1601*M[F, 31])/561 - (40*M[F, 33])/11 + (7955*M[F, 35])/2244 + 
   (497*M[F, 44])/1122 - (3779*M[F, 47])/1122 + (995*M[F, 48])/374 + 
   (41*M[F, 55])/33 + (995*M[F, 56])/374 + (105*M[G, 16])/17 - 
   (35*M[G, 19])/34 + (9*M[G, 20])/17 + (3*M[G, 21])/17 - (25*M[G, 27])/51 + 
   (3*M[G, 29])/17 - (2*M[G, 37])/17 - (95*M[G, 39])/102 + (8*M[G, 41])/17 + 
   (76*M[G, 42])/51 + (100*M[G, 48])/51 + (47*M[G, 54])/51 + 
   (5*M[G, 58])/34 - (145*M[G, 60])/102 + (6*M[G, 62])/17 - 
   (23*M[G, 64])/102 + (13*M[G, 65])/34 + (18*M[G, 68])/17 + 
   (4*M[G, 69])/17 - (3*M[G, 70])/17, M[G, 78] -> M[F, 55], 
 M[G, 67] -> (-4100479*M[A, 1])/42240 + (2508739*M[A, 2])/42240 + 
   (271505*M[A, 3])/4224 + (74493*M[A, 4])/7040 - (2316647*M[A, 5])/84480 + 
   (864371*M[A, 6])/42240 - (3655937*M[A, 7])/31680 - (19669*M[A, 8])/6336 - 
   (3847213*M[A, 9])/126720 - (731369*M[A, 10])/21120 + 
   (880681*M[A, 11])/126720 + (167525*M[A, 12])/12672 + 
   (1772557*M[A, 13])/42240 + (280403*M[A, 14])/8448 - 
   (179461*M[A, 15])/15840 - (85777*M[A, 16])/63360 + 
   (195035*M[A, 18])/8448 + (148837*M[A, 20])/15840 - 
   (148837*M[A, 21])/15840 - (376781*M[A, 24])/126720 - 
   (376781*M[A, 25])/126720 - (872437*M[A, 26])/760320 - (21*M[B, 1])/2 - 
   (32499*M[B, 3])/1408 + (19527*M[B, 5])/2816 + (153*M[B, 6])/11 + 
   (5849*M[B, 8])/1408 - (107*M[B, 9])/128 - (14061*M[B, 10])/2816 - 
   (25107*M[B, 11])/2816 - (107*M[B, 15])/128 - (62001*M[B, 16])/1408 - 
   (31589*M[B, 17])/1408 - (1005*M[B, 20])/1408 + (1005*M[B, 21])/1408 + 
   (1005*M[B, 26])/1408 - (4907*M[B, 27])/1408 - (745*M[B, 28])/704 - 
   (3015*M[B, 29])/1408 - (51*M[B, 30])/11 + (153*M[B, 33])/22 - 
   (153*M[B, 37])/22 - (7377*M[C, 1])/704 + (35*M[C, 9])/128 - 
   (7951*M[C, 10])/1408 - (10089*M[C, 11])/1408 - (1791*M[C, 12])/1408 - 
   (639*M[C, 14])/128 - (8295*M[C, 16])/1408 + (2383*M[C, 19])/352 + 
   (3265*M[C, 21])/1408 + (2347*M[C, 23])/352 - (1709*M[C, 25])/704 - 
   (37*M[C, 29])/64 - (4425*M[C, 31])/1408 + (13329*M[C, 33])/1408 + 
   (4233*M[C, 34])/704 + (3*M[C, 35])/4 + (3433*M[C, 36])/704 - 
   (1709*M[C, 38])/704 + (629*M[C, 39])/88 - (49*M[C, 51])/44 - 
   (7*M[C, 52])/88 - (548*M[E, 1])/165 - (66089*M[E, 2])/63360 - 
   (24031*M[E, 3])/6336 + (1852379*M[E, 4])/31680 - (677*M[E, 5])/165 - 
   (8633*M[E, 7])/5760 - (4003*M[E, 8])/1408 - (1038143*M[E, 9])/126720 + 
   (677*M[E, 10])/165 - (1027469*M[E, 11])/21120 - (428429*M[E, 12])/63360 + 
   (323597*M[E, 14])/63360 + (43*M[E, 15])/110 - (75533*M[E, 16])/31680 - 
   (548*M[E, 17])/165 - (266*M[E, 18])/165 - (2503*M[E, 19])/2880 + 
   (527783*M[E, 20])/63360 - (51*M[E, 21])/55 - (86*M[E, 22])/55 + 
   (86*M[E, 23])/55 + (79*M[E, 24])/33 + (266*M[E, 25])/165 - 
   (129*M[E, 26])/55 + (5837*M[E, 27])/31680 + (2503*M[E, 28])/1440 + 
   (172*M[E, 29])/55 + (43*M[E, 30])/55 - (59021*M[E, 32])/21120 - 
   (1753*M[E, 36])/165 - (36*M[F, 4])/11 - 10*M[F, 11] - M[F, 14]/11 + 
   (7*M[F, 17])/11 + (90*M[F, 18])/11 - M[F, 19]/11 + (70*M[F, 20])/11 + 
   (31*M[F, 27])/11 + (39*M[F, 30])/11 - (17*M[F, 31])/11 + (5*M[F, 33])/11 - 
   (45*M[F, 35])/22 - M[F, 44]/11 + (36*M[F, 47])/11 - (24*M[F, 48])/11 - 
   (4*M[F, 55])/11 - (35*M[F, 56])/11, 
 M[G, 71] -> (-274543849*M[A, 1])/6462720 - (17402857*M[A, 2])/2154240 - 
   (7090483*M[A, 3])/215424 + (40608443*M[A, 4])/1077120 - 
   (244025899*M[A, 5])/4308480 + (12943023*M[A, 6])/239360 - 
   (296830429*M[A, 7])/1615680 - (5173537*M[A, 8])/323136 - 
   (1434017*M[A, 9])/42240 - (17042951*M[A, 10])/359040 - 
   (11534683*M[A, 11])/6462720 + (9909835*M[A, 12])/215424 + 
   (75268403*M[A, 13])/718080 + (11437031*M[A, 14])/430848 - 
   (1395871*M[A, 15])/29920 + (41506691*M[A, 16])/3231360 + 
   (1748933*M[A, 18])/143616 + (5439283*M[A, 20])/269280 - 
   (5439283*M[A, 21])/269280 - (26098739*M[A, 24])/2154240 - 
   (26098739*M[A, 25])/2154240 - (37366603*M[A, 26])/12925440 - 
   (2359*M[B, 1])/204 - (1328423*M[B, 3])/71808 + (1369259*M[B, 5])/143616 + 
   (2341*M[B, 6])/187 + (42805*M[B, 8])/71808 + (5377*M[B, 9])/6528 - 
   (2105707*M[B, 10])/430848 - (3287957*M[B, 11])/430848 + 
   (5377*M[B, 15])/6528 - (4355821*M[B, 16])/71808 - 
   (2148337*M[B, 17])/71808 - (18107*M[B, 20])/12672 + 
   (18107*M[B, 21])/12672 + (18107*M[B, 26])/12672 - 
   (2314429*M[B, 27])/215424 + (53609*M[B, 28])/11968 - 
   (18107*M[B, 29])/4224 - (2341*M[B, 30])/561 + (2341*M[B, 33])/374 - 
   (2341*M[B, 37])/374 - (64445*M[C, 1])/2112 - (10345*M[C, 9])/6528 - 
   (316785*M[C, 10])/23936 - (303557*M[C, 11])/71808 - (6801*M[C, 12])/1408 - 
   (68227*M[C, 14])/6528 - (711563*M[C, 16])/71808 + 
   (297955*M[C, 19])/17952 - (498499*M[C, 21])/71808 + 
   (183295*M[C, 23])/17952 - (141385*M[C, 25])/35904 - (1585*M[C, 29])/3264 - 
   (222327*M[C, 31])/23936 + (1300589*M[C, 33])/71808 + 
   (129015*M[C, 34])/11968 - (365*M[C, 35])/204 + (106295*M[C, 36])/11968 - 
   (141385*M[C, 38])/35904 + (66947*M[C, 39])/4488 - (2620*M[C, 51])/561 - 
   (2231*M[C, 52])/4488 - (38686*M[E, 1])/8415 + (15324329*M[E, 2])/1077120 - 
   (860753*M[E, 3])/107712 + (4118509*M[E, 4])/59840 - 
   (143771*M[E, 5])/33660 - (313607*M[E, 7])/97920 - 
   (507269*M[E, 8])/215424 - (13562539*M[E, 9])/718080 + 
   (3711*M[E, 10])/935 - (33214451*M[E, 11])/359040 - 
   (15574451*M[E, 12])/1077120 + (556739*M[E, 14])/63360 + 
   (18191*M[E, 15])/33660 - (1736947*M[E, 16])/538560 - 
   (6317*M[E, 17])/1980 - (8144*M[E, 18])/2805 - (10033*M[E, 19])/5440 + 
   (23450731*M[E, 20])/3231360 - (25717*M[E, 21])/16830 - 
   (11527*M[E, 22])/2805 + (10042*M[E, 23])/2805 + (20033*M[E, 24])/3366 + 
   (4053*M[E, 25])/935 - (24131*M[E, 26])/5610 + (252563*M[E, 27])/538560 + 
   (10033*M[E, 28])/2720 + (20084*M[E, 29])/2805 + (18191*M[E, 30])/16830 - 
   (696499*M[E, 32])/359040 - (138536*M[E, 36])/8415 - (5408*M[F, 4])/561 - 
   (1984*M[F, 11])/51 + (4531*M[F, 14])/1122 + (4253*M[F, 17])/1122 + 
   (9373*M[F, 18])/561 + (1303*M[F, 19])/561 + (268*M[F, 20])/33 + 
   (5201*M[F, 27])/1122 + (14009*M[F, 30])/1122 - (5407*M[F, 31])/1122 + 
   (42*M[F, 33])/11 - (14345*M[F, 35])/2244 - (947*M[F, 44])/1122 + 
   (6713*M[F, 47])/1122 - (1625*M[F, 48])/374 - (59*M[F, 55])/33 - 
   (1625*M[F, 56])/374 - (77*M[G, 16])/17 + (27*M[G, 19])/17 - 
   (27*M[G, 20])/17 - (9*M[G, 21])/17 + (65*M[G, 27])/102 - (9*M[G, 29])/17 + 
   (6*M[G, 37])/17 + (149*M[G, 39])/102 - (24*M[G, 41])/17 - 
   (109*M[G, 42])/51 - (181*M[G, 48])/51 - (56*M[G, 54])/51 + 
   (19*M[G, 58])/34 + (265*M[G, 60])/102 - (18*M[G, 62])/17 + 
   (35*M[G, 64])/102 - (11*M[G, 65])/17 - (54*M[G, 68])/17 - 
   (12*M[G, 69])/17 + (26*M[G, 70])/17, M[G, 40] -> M[F, 31], 
 M[G, 63] -> M[F, 48], M[G, 38] -> M[F, 30], M[H, 33] -> M[F, 11] + M[G, 37], 
 M[I, 81] -> (132249947*M[A, 1])/4308480 - (657462181*M[A, 2])/1436160 - 
   (45943789*M[A, 3])/47872 + (316184239*M[A, 4])/718080 - 
   (555927349*M[A, 5])/957440 + (847860011*M[A, 6])/1436160 - 
   (580376339*M[A, 7])/359040 - (17102381*M[A, 8])/215424 - 
   (23969527*M[A, 9])/84480 - (288545729*M[A, 10])/718080 - 
   (420994639*M[A, 11])/4308480 + (1218227057*M[A, 12])/2154240 + 
   (1664806357*M[A, 13])/1436160 + (35876971*M[A, 14])/287232 - 
   (296621681*M[A, 15])/538560 + (42921247*M[A, 16])/239360 + 
   (5522611*M[A, 18])/287232 + (116277517*M[A, 20])/538560 - 
   (116277517*M[A, 21])/538560 - (648423701*M[A, 24])/4308480 - 
   (648423701*M[A, 25])/4308480 - (809816893*M[A, 26])/25850880 - 
   (1845*M[B, 1])/136 - (37867607*M[B, 3])/239360 + (1117279*M[B, 5])/95744 + 
   (11732*M[B, 6])/187 - (335871*M[B, 8])/47872 + (121373*M[B, 9])/4352 - 
   (2555957*M[B, 10])/95744 - (3450827*M[B, 11])/95744 + 
   (121373*M[B, 15])/4352 - (102555197*M[B, 16])/239360 - 
   (47939841*M[B, 17])/239360 - (36325*M[B, 20])/2816 + 
   (36325*M[B, 21])/2816 + (36325*M[B, 26])/2816 - (5300899*M[B, 27])/47872 + 
   (1506095*M[B, 28])/23936 - (108975*M[B, 29])/2816 - (3973*M[B, 30])/187 + 
   (11919*M[B, 33])/374 - (11919*M[B, 37])/374 - (423849*M[C, 1])/1408 - 
   (63173*M[C, 9])/4352 - (6675143*M[C, 10])/47872 - 
   (977425*M[C, 11])/47872 - (161671*M[C, 12])/2816 - 
   (403031*M[C, 14])/4352 - (4736511*M[C, 16])/47872 + 
   (1386631*M[C, 19])/11968 - (4670103*M[C, 21])/47872 + 
   (1099171*M[C, 23])/11968 - (718021*M[C, 25])/23936 + 
   (31187*M[C, 29])/2176 - (5578097*M[C, 31])/47872 + 
   (7575769*M[C, 33])/47872 + (2296593*M[C, 34])/23936 - 
   (5507*M[C, 35])/136 + (1789809*M[C, 36])/23936 - (718021*M[C, 38])/23936 + 
   (426787*M[C, 39])/2992 - (30693*M[C, 51])/748 - (9099*M[C, 52])/1496 - 
   (45269*M[E, 1])/935 + (9393583*M[E, 2])/2154240 - 
   (10547959*M[E, 3])/215424 + (911091059*M[E, 4])/1077120 - 
   (52601*M[E, 5])/935 - (4711649*M[E, 7])/195840 - 
   (3887249*M[E, 8])/143616 - (735481751*M[E, 9])/4308480 + 
   (48091*M[E, 10])/935 - (119852497*M[E, 11])/143616 - 
   (309864917*M[E, 12])/2154240 + (10183813*M[E, 14])/126720 + 
   (4821*M[E, 15])/935 - (32612309*M[E, 16])/1077120 - (2527*M[E, 17])/55 - 
   (79529*M[E, 18])/2805 - (2300959*M[E, 19])/97920 + 
   (23352391*M[E, 20])/239360 - (23839*M[E, 21])/935 - (33474*M[E, 22])/935 + 
   (29184*M[E, 23])/935 + (29677*M[E, 24])/561 + (111209*M[E, 25])/2805 - 
   (37506*M[E, 26])/935 + (33005141*M[E, 27])/1077120 + 
   (2790559*M[E, 28])/48960 + (58368*M[E, 29])/935 + (9642*M[E, 30])/935 - 
   (15069653*M[E, 32])/718080 - (198289*M[E, 36])/935 - 
   (55491*M[F, 4])/1870 - (5741*M[F, 11])/17 + (1458*M[F, 14])/187 + 
   (5535*M[F, 17])/187 + (89393*M[F, 18])/748 + (402*M[F, 19])/187 + 
   (2041*M[F, 20])/44 + (8372*M[F, 27])/187 + (19236*M[F, 30])/187 - 
   (6333*M[F, 31])/187 + (567*M[F, 33])/11 - (9600*M[F, 35])/187 - 
   (1281*M[F, 44])/187 + (8958*M[F, 47])/187 - (6390*M[F, 48])/187 - 
   (150*M[F, 55])/11 - (6390*M[F, 56])/187 - (180*M[G, 16])/17 + 
   (234*M[G, 19])/17 - (234*M[G, 20])/17 - (78*M[G, 21])/17 + 
   (24*M[G, 27])/17 - (78*M[G, 29])/17 + (35*M[G, 37])/17 + 
   (66*M[G, 39])/17 - (72*M[G, 41])/17 - (228*M[G, 42])/17 - 
   (504*M[G, 48])/17 + (12*M[G, 54])/17 + (54*M[G, 58])/17 + 
   (294*M[G, 60])/17 - (156*M[G, 62])/17 + (60*M[G, 64])/17 - 
   (84*M[G, 65])/17 - (468*M[G, 68])/17 - (36*M[G, 69])/17 + 
   (78*M[G, 70])/17 - M[H, 65], M[H, 35] -> (-1369699*M[A, 1])/134640 + 
   (10869473*M[A, 2])/134640 + (574795*M[A, 3])/3366 - 
   (1720879*M[A, 4])/22440 + (27862391*M[A, 5])/269280 - 
   (7095589*M[A, 6])/67320 + (58194817*M[A, 7])/201960 + 
   (476345*M[A, 8])/40392 + (143137*M[A, 9])/2970 + 
   (9697249*M[A, 10])/134640 + (7217777*M[A, 11])/403920 - 
   (39830183*M[A, 12])/403920 - (13889993*M[A, 13])/67320 - 
   (604847*M[A, 14])/26928 + (39867119*M[A, 15])/403920 - 
   (12956923*M[A, 16])/403920 - (99635*M[A, 18])/26928 - 
   (1939441*M[A, 20])/50490 + (1939441*M[A, 21])/50490 + 
   (5464519*M[A, 24])/201960 + (5464519*M[A, 25])/201960 + 
   (868423*M[A, 26])/151470 + (435*M[B, 1])/136 + (103029*M[B, 3])/3740 - 
   (1849*M[B, 5])/748 - (4347*M[B, 6])/374 + (245*M[B, 8])/748 - 
   (307*M[B, 9])/68 + (22097*M[B, 10])/4488 + (30067*M[B, 11])/4488 - 
   (307*M[B, 15])/68 + (66911*M[B, 16])/935 + (250759*M[B, 17])/7480 + 
   (277*M[B, 20])/132 - (277*M[B, 21])/132 - (277*M[B, 26])/132 + 
   (40769*M[B, 27])/2244 - (1954*M[B, 28])/187 + (277*M[B, 29])/44 + 
   (1449*M[B, 30])/374 - (4347*M[B, 33])/748 + (4347*M[B, 37])/748 + 
   (1125*M[C, 1])/22 + (381*M[C, 9])/136 + (33733*M[C, 10])/1496 + 
   (1531*M[C, 11])/748 + (795*M[C, 12])/88 + (274*M[C, 14])/17 + 
   (3160*M[C, 16])/187 - (3593*M[C, 19])/187 + (3108*M[C, 21])/187 - 
   (2897*M[C, 23])/187 + (7419*M[C, 25])/1496 - (37*M[C, 29])/17 + 
   (13995*M[C, 31])/748 - (39275*M[C, 33])/1496 - (11865*M[C, 34])/748 + 
   (449*M[C, 35])/68 - (9319*M[C, 36])/748 + (7419*M[C, 38])/1496 - 
   (35737*M[C, 39])/1496 + (10231*M[C, 51])/1496 + (3033*M[C, 52])/2992 + 
   (45269*M[E, 1])/5610 - (192854*M[E, 2])/25245 + (36233*M[E, 3])/10098 - 
   (7923061*M[E, 4])/50490 + (52601*M[E, 5])/5610 + (13012*M[E, 7])/2295 + 
   (8423*M[E, 8])/2244 + (685081*M[E, 9])/20196 - (48091*M[E, 10])/5610 + 
   (1304473*M[E, 11])/8415 + (2432719*M[E, 12])/100980 - 
   (96101*M[E, 14])/5940 - (1607*M[E, 15])/1870 + (221803*M[E, 16])/50490 + 
   (2527*M[E, 17])/330 + (83269*M[E, 18])/16830 + (7999*M[E, 19])/2295 - 
   (57149*M[E, 20])/3740 + (9193*M[E, 21])/1870 + (5579*M[E, 22])/935 - 
   (4864*M[E, 23])/935 - (30425*M[E, 24])/3366 - (114949*M[E, 25])/16830 + 
   (6251*M[E, 26])/935 - (87191*M[E, 27])/25245 - (15998*M[E, 28])/2295 - 
   (9728*M[E, 29])/935 - (1607*M[E, 30])/935 + (84751*M[E, 32])/33660 + 
   (198289*M[E, 36])/5610 + (8033*M[F, 4])/1870 + (971*M[F, 11])/17 - 
   (243*M[F, 14])/187 - (1845*M[F, 17])/374 - (14743*M[F, 18])/748 - 
   (67*M[F, 19])/187 - (331*M[F, 20])/44 - (2853*M[F, 27])/374 - 
   (3206*M[F, 30])/187 + (2111*M[F, 31])/374 - (189*M[F, 33])/22 + 
   (1600*M[F, 35])/187 + (427*M[F, 44])/374 - (1493*M[F, 47])/187 + 
   (1065*M[F, 48])/187 + (25*M[F, 55])/11 + (1065*M[F, 56])/187 + 
   (30*M[G, 16])/17 - (39*M[G, 19])/17 + (39*M[G, 20])/17 + 
   (13*M[G, 21])/17 - (4*M[G, 27])/17 + (13*M[G, 29])/17 - (3*M[G, 37])/17 - 
   (11*M[G, 39])/17 + (12*M[G, 41])/17 + (38*M[G, 42])/17 + 
   (84*M[G, 48])/17 - (2*M[G, 54])/17 - (9*M[G, 58])/17 - (49*M[G, 60])/17 + 
   (26*M[G, 62])/17 - (10*M[G, 64])/17 + (14*M[G, 65])/17 + 
   (78*M[G, 68])/17 + (6*M[G, 69])/17 - (13*M[G, 70])/17, 
 M[I, 31] -> M[G, 37], M[H, 32] -> -M[A, 7] - M[A, 8] - M[B, 16] - 
   M[B, 17]/2 - M[G, 27], M[I, 27] -> M[G, 27], 
 M[H, 19] -> (-5*M[A, 1])/3 + (2*M[E, 1])/3 + 28*M[E, 2] + (29*M[E, 3])/3 - 
   (53*M[E, 4])/3 - M[E, 5]/3 + (4*M[E, 10])/3 - M[E, 17]/3 + 
   (5*M[E, 20])/9 - (2*M[E, 36])/3 - 6*M[F, 14] - 4*M[F, 19] + 4*M[G, 16], 
 M[I, 48] -> (5*M[A, 1])/3 - (2*M[E, 1])/3 - 28*M[E, 2] - (29*M[E, 3])/3 + 
   (53*M[E, 4])/3 + M[E, 5]/3 - (4*M[E, 10])/3 + M[E, 17]/3 - 
   (5*M[E, 20])/9 + (2*M[E, 36])/3 + 6*M[F, 14] + 4*M[F, 19] - 4*M[G, 16], 
 M[H, 8] -> M[G, 41] + M[G, 48], M[I, 19] -> M[G, 41] + M[G, 48], 
 M[H, 25] -> (1558876603*M[A, 1])/12925440 - (847500101*M[A, 2])/4308480 - 
   (135840167*M[A, 3])/430848 + (221051599*M[A, 4])/2154240 - 
   (1297431167*M[A, 5])/8616960 + (226161497*M[A, 6])/1436160 - 
   (1384436057*M[A, 7])/3231360 - (23296973*M[A, 8])/646272 - 
   (1155167*M[A, 9])/28160 - (21365401*M[A, 10])/239360 - 
   (507964079*M[A, 11])/12925440 + (17780533*M[A, 12])/143616 + 
   (436693799*M[A, 13])/1436160 + (22965451*M[A, 14])/861696 - 
   (81009707*M[A, 15])/538560 + (327564343*M[A, 16])/6462720 - 
   (705103*M[A, 18])/287232 + (3381511*M[A, 20])/59840 - 
   (3381511*M[A, 21])/59840 - (57683149*M[A, 24])/1436160 - 
   (57683149*M[A, 25])/1436160 - (72452533*M[A, 26])/8616960 + 
   (205*M[B, 1])/408 - (9514507*M[B, 3])/143616 - (706241*M[B, 5])/287232 + 
   (3682*M[B, 6])/187 + (184097*M[B, 8])/143616 + (85949*M[B, 9])/13056 - 
   (6978815*M[B, 10])/861696 - (9987841*M[B, 11])/861696 + 
   (85949*M[B, 15])/13056 - (16060409*M[B, 16])/143616 - 
   (7557485*M[B, 17])/143616 - (77839*M[B, 20])/25344 + 
   (77839*M[B, 21])/25344 + (77839*M[B, 26])/25344 - 
   (10144265*M[B, 27])/430848 + (394181*M[B, 28])/23936 - 
   (77839*M[B, 29])/8448 - (3682*M[B, 30])/561 + (1841*M[B, 33])/187 - 
   (1841*M[B, 37])/187 - (315721*M[C, 1])/4224 - (67301*M[C, 9])/13056 - 
   (1630221*M[C, 10])/47872 + (109007*M[C, 11])/143616 - 
   (39565*M[C, 12])/2816 - (310583*M[C, 14])/13056 - 
   (3280735*M[C, 16])/143616 + (1003271*M[C, 19])/35904 - 
   (4082807*M[C, 21])/143616 + (761987*M[C, 23])/35904 - 
   (504389*M[C, 25])/71808 + (20467*M[C, 29])/6528 - 
   (1324891*M[C, 31])/47872 + (5345209*M[C, 33])/143616 + 
   (535611*M[C, 34])/23936 - (4507*M[C, 35])/408 + (419227*M[C, 36])/23936 - 
   (504389*M[C, 38])/71808 + (311215*M[C, 39])/8976 - (22441*M[C, 51])/2244 - 
   (7829*M[C, 52])/4488 - (119794*M[E, 1])/8415 + 
   (210938117*M[E, 2])/2154240 + (15346531*M[E, 3])/215424 + 
   (203661233*M[E, 4])/1077120 - (330427*M[E, 5])/16830 - 
   (1060217*M[E, 7])/65280 + (3567695*M[E, 8])/430848 - 
   (258629501*M[E, 9])/4308480 + (105119*M[E, 10])/5610 - 
   (53108941*M[E, 11])/239360 - (27119501*M[E, 12])/718080 + 
   (3212087*M[E, 14])/126720 + (51899*M[E, 15])/33660 + 
   (2474969*M[E, 16])/1077120 - (8192*M[E, 17])/495 - (23167*M[E, 18])/5610 + 
   (252779*M[E, 19])/97920 + (127225823*M[E, 20])/6462720 - 
   (29669*M[E, 21])/8415 - (26008*M[E, 22])/2805 + (23368*M[E, 23])/2805 + 
   (20665*M[E, 24])/1683 + (17329*M[E, 25])/1870 - (62459*M[E, 26])/5610 - 
   (1143667*M[E, 27])/359040 - (252779*M[E, 28])/48960 + 
   (46736*M[E, 29])/2805 + (51899*M[E, 30])/16830 + 
   (5670233*M[E, 32])/718080 - (598139*M[E, 36])/8415 - (2287*M[F, 4])/1122 - 
   (4192*M[F, 11])/51 - (5245*M[F, 14])/561 + (4111*M[F, 17])/561 + 
   (61441*M[F, 18])/2244 - (3881*M[F, 19])/561 + (1201*M[F, 20])/132 + 
   (10865*M[F, 27])/1122 + (29357*M[F, 30])/1122 - (3926*M[F, 31])/561 + 
   (140*M[F, 33])/11 - (27155*M[F, 35])/2244 - (889*M[F, 44])/561 + 
   (12737*M[F, 47])/1122 - (3125*M[F, 48])/374 - (116*M[F, 55])/33 - 
   (3125*M[F, 56])/374 + (120*M[G, 16])/17 + (65*M[G, 19])/17 - 
   (48*M[G, 20])/17 - (16*M[G, 21])/17 + (190*M[G, 27])/51 - 
   (16*M[G, 29])/17 - (12*M[G, 37])/17 + (4*M[G, 39])/51 - (20*M[G, 41])/17 - 
   (139*M[G, 42])/51 - (199*M[G, 48])/51 + (112*M[G, 54])/51 + 
   (15*M[G, 58])/17 + (245*M[G, 60])/51 - (32*M[G, 62])/17 + 
   (67*M[G, 64])/51 - (29*M[G, 65])/17 - (130*M[G, 68])/17 + 
   (24*M[G, 69])/17 - (18*M[G, 70])/17, 
 M[I, 60] -> -M[I, 3] + M[I, 15] + 2*M[I, 16] - M[I, 23] + M[I, 40] - 
   M[I, 49]/2 - M[I, 54]/2 + (34332343*M[A, 1])/506880 - 
   (9188681*M[A, 2])/168960 - (1050131*M[A, 3])/16896 + 
   (717019*M[A, 4])/84480 + (583093*M[A, 5])/337920 + 
   (221677*M[A, 6])/56320 + (3349843*M[A, 7])/126720 - 
   (142001*M[A, 8])/25344 + (606063*M[A, 9])/56320 + 
   (257337*M[A, 10])/28160 - (2019899*M[A, 11])/506880 + 
   (150187*M[A, 12])/16896 + (470419*M[A, 13])/56320 - 
   (611321*M[A, 14])/33792 - (185527*M[A, 15])/21120 + 
   (1620643*M[A, 16])/253440 - (175707*M[A, 18])/11264 + 
   (14059*M[A, 20])/21120 - (14059*M[A, 21])/21120 - 
   (342227*M[A, 24])/168960 - (342227*M[A, 25])/168960 - 
   (37099*M[A, 26])/1013760 + (17*M[B, 1])/16 + (83513*M[B, 3])/5632 + 
   (13963*M[B, 5])/11264 - (72*M[B, 6])/11 - (19883*M[B, 8])/5632 + 
   (673*M[B, 9])/512 + (72373*M[B, 10])/33792 + (148811*M[B, 11])/33792 + 
   (673*M[B, 15])/512 + (48115*M[B, 16])/5632 + (27759*M[B, 17])/5632 - 
   (1355*M[B, 20])/16896 + (1355*M[B, 21])/16896 + (1355*M[B, 26])/16896 - 
   (65885*M[B, 27])/16896 + (4571*M[B, 28])/2816 - (1355*M[B, 29])/5632 + 
   (24*M[B, 30])/11 - (36*M[B, 33])/11 + (36*M[B, 37])/11 - 
   (8429*M[C, 1])/2816 - (105*M[C, 9])/512 - (4627*M[C, 10])/5632 + 
   (4187*M[C, 11])/5632 - (1987*M[C, 12])/5632 - (483*M[C, 14])/512 - 
   (3115*M[C, 16])/5632 + (2291*M[C, 19])/1408 - (7715*M[C, 21])/5632 + 
   (1119*M[C, 23])/1408 - (393*M[C, 25])/2816 - (49*M[C, 29])/256 - 
   (3845*M[C, 31])/5632 + (8013*M[C, 33])/5632 + (1701*M[C, 34])/2816 + 
   M[C, 35]/16 + (1861*M[C, 36])/2816 - (393*M[C, 38])/2816 + 
   (323*M[C, 39])/352 - (49*M[C, 51])/88 - (7*M[C, 52])/176 + 
   (26*M[E, 1])/55 - (448381*M[E, 2])/28160 - (81665*M[E, 3])/8448 - 
   (460507*M[E, 4])/42240 + (1363*M[E, 5])/660 + (12889*M[E, 7])/7680 - 
   (3877*M[E, 8])/16896 + (47519*M[E, 9])/168960 - (1583*M[E, 10])/660 + 
   (106797*M[E, 11])/28160 + (129517*M[E, 12])/84480 - 
   (81487*M[E, 14])/28160 - (61*M[E, 15])/1320 - (4657*M[E, 16])/14080 + 
   (217*M[E, 17])/110 - (27*M[E, 18])/220 - (3161*M[E, 19])/3840 - 
   (298439*M[E, 20])/84480 + M[E, 21]/330 + M[E, 22]/55 - M[E, 23]/55 + 
   (13*M[E, 24])/66 + (27*M[E, 25])/220 + (61*M[E, 26])/220 + 
   (29459*M[E, 27])/42240 + (3161*M[E, 28])/1920 - (2*M[E, 29])/55 - 
   (61*M[E, 30])/660 + (6893*M[E, 32])/28160 + (787*M[E, 36])/110 + 
   (49*M[F, 4])/44 - 5*M[F, 11] + (131*M[F, 14])/22 + (7*M[F, 17])/22 + 
   (85*M[F, 18])/88 + (87*M[F, 19])/22 + (5*M[F, 20])/88 + (7*M[F, 27])/44 + 
   (23*M[F, 30])/44 - (17*M[F, 31])/22 + (5*M[F, 33])/22 - (35*M[F, 35])/88 - 
   M[F, 44]/22 + (17*M[F, 47])/44 - (15*M[F, 48])/44 - (2*M[F, 55])/11 - 
   (15*M[F, 56])/44 - 5*M[G, 16] + M[G, 39]/2 - M[G, 41]/2 - M[G, 42]/2 - 
   M[G, 48] - M[G, 54], M[H, 23] -> (-105792209*M[A, 1])/1292544 + 
   (27589829*M[A, 2])/143616 + (72432697*M[A, 3])/215424 - 
   (26881517*M[A, 4])/215424 + (54516287*M[A, 5])/287232 - 
   (83333681*M[A, 6])/430848 + (59926753*M[A, 7])/107712 + 
   (12623803*M[A, 8])/323136 + (4943711*M[A, 9])/76032 + 
   (26423915*M[A, 10])/215424 + (18529999*M[A, 11])/430848 - 
   (98939563*M[A, 12])/646272 - (162432463*M[A, 13])/430848 - 
   (20390501*M[A, 14])/430848 + (29251933*M[A, 15])/161568 - 
   (37609309*M[A, 16])/646272 - (4179805*M[A, 18])/430848 - 
   (11412463*M[A, 20])/161568 + (11412463*M[A, 21])/161568 + 
   (63187727*M[A, 24])/1292544 + (63187727*M[A, 25])/1292544 + 
   (81776359*M[A, 26])/7755264 + (1075*M[B, 1])/408 + 
   (6440437*M[B, 3])/71808 + (224159*M[B, 5])/143616 - (11191*M[B, 6])/374 - 
   (259871*M[B, 8])/71808 - (44291*M[B, 9])/6528 + 
   (5127233*M[B, 10])/430848 + (7764799*M[B, 11])/430848 - 
   (44291*M[B, 15])/6528 + (10500647*M[B, 16])/71808 + 
   (5006723*M[B, 17])/71808 + (48817*M[B, 20])/12672 - 
   (48817*M[B, 21])/12672 - (48817*M[B, 26])/12672 + 
   (6124727*M[B, 27])/215424 - (226011*M[B, 28])/11968 + 
   (48817*M[B, 29])/4224 + (11191*M[B, 30])/1122 - (11191*M[B, 33])/748 + 
   (11191*M[B, 37])/748 + (186487*M[C, 1])/2112 + (37931*M[C, 9])/6528 + 
   (1005283*M[C, 10])/23936 + (261007*M[C, 11])/71808 + 
   (24131*M[C, 12])/1408 + (182441*M[C, 14])/6528 + 
   (2049217*M[C, 16])/71808 - (587369*M[C, 19])/17952 + 
   (2221097*M[C, 21])/71808 - (456509*M[C, 23])/17952 + 
   (331043*M[C, 25])/35904 - (14605*M[C, 29])/3264 + 
   (806437*M[C, 31])/23936 - (3226615*M[C, 33])/71808 - 
   (336021*M[C, 34])/11968 + (730*M[C, 35])/51 - (254901*M[C, 36])/11968 + 
   (331043*M[C, 38])/35904 - (48265*M[C, 39])/1122 + (53389*M[C, 51])/4488 + 
   (18407*M[C, 52])/8976 + (59627*M[E, 1])/3366 - (77421277*M[E, 2])/646272 - 
   (27502231*M[E, 3])/323136 - (82314761*M[E, 4])/323136 + 
   (85141*M[E, 5])/3366 + (1188947*M[E, 7])/58752 - 
   (1706225*M[E, 8])/215424 + (95561429*M[E, 9])/1292544 - 
   (9179*M[E, 10])/374 + (61070639*M[E, 11])/215424 + 
   (31369295*M[E, 12])/646272 - (1288351*M[E, 14])/38016 - 
   (3227*M[E, 15])/1683 - (541105*M[E, 16])/323136 + (4249*M[E, 17])/198 + 
   (17659*M[E, 18])/3366 - (62291*M[E, 19])/29376 - 
   (18235693*M[E, 20])/646272 + (16861*M[E, 21])/3366 + (6499*M[E, 22])/561 - 
   (5806*M[E, 23])/561 - (52127*M[E, 24])/3366 - (39373*M[E, 25])/3366 + 
   (7840*M[E, 26])/561 + (761809*M[E, 27])/323136 + (62291*M[E, 28])/14688 - 
   (11612*M[E, 29])/561 - (6454*M[E, 30])/1683 - (1626289*M[E, 32])/215424 + 
   (308767*M[E, 36])/3366 + (2021*M[F, 4])/1122 + (5060*M[F, 11])/51 + 
   (8651*M[F, 14])/561 - (10003*M[F, 17])/1122 - (78239*M[F, 18])/2244 + 
   (6253*M[F, 19])/561 - (1667*M[F, 20])/132 - (13609*M[F, 27])/1122 - 
   (18092*M[F, 30])/561 + (9443*M[F, 31])/1122 - (345*M[F, 33])/22 + 
   (16835*M[F, 35])/1122 + (2221*M[F, 44])/1122 - (7880*M[F, 47])/561 + 
   (1910*M[F, 48])/187 + (139*M[F, 55])/33 + (1910*M[F, 56])/187 - 
   (200*M[G, 16])/17 - (80*M[G, 19])/17 + (63*M[G, 20])/17 + 
   (21*M[G, 21])/17 - (260*M[G, 27])/51 + (21*M[G, 29])/17 + 
   (20*M[G, 37])/17 + (16*M[G, 39])/51 + (22*M[G, 41])/17 + 
   (158*M[G, 42])/51 + (224*M[G, 48])/51 - (164*M[G, 54])/51 - 
   (25*M[G, 58])/17 - (295*M[G, 60])/51 + (42*M[G, 62])/17 - 
   (89*M[G, 64])/51 + (37*M[G, 65])/17 + (160*M[G, 68])/17 - 
   (40*M[G, 69])/17 + (30*M[G, 70])/17, 
 M[I, 90] -> M[I, 3] + 2*M[I, 15] - 2*M[I, 22] - M[I, 23] - (4*M[I, 39])/5 - 
   M[I, 40]/2 + 2*M[I, 47] + (3*M[I, 49])/4 - M[I, 54]/2 + M[I, 55]/2 + 
   M[I, 66] + M[I, 73] + M[I, 80] + (82810987*M[A, 1])/1520640 - 
   (15106837*M[A, 2])/506880 - (169055*M[A, 3])/5632 - 
   (828737*M[A, 4])/253440 + (18238481*M[A, 5])/1013760 - 
   (7042693*M[A, 6])/506880 + (29169911*M[A, 7])/380160 - 
   (7231*M[A, 8])/25344 + (21351323*M[A, 9])/1520640 + 
   (4944367*M[A, 10])/253440 - (1080223*M[A, 11])/1520640 - 
   (1597247*M[A, 12])/760320 - (12192251*M[A, 13])/506880 - 
   (778583*M[A, 14])/33792 + (1476743*M[A, 15])/190080 + 
   (78479*M[A, 16])/84480 - (1605181*M[A, 18])/101376 - 
   (1120211*M[A, 20])/190080 + (1120211*M[A, 21])/190080 + 
   (2960443*M[A, 24])/1520640 + (2960443*M[A, 25])/1520640 + 
   (6393107*M[A, 26])/9123840 + (55*M[B, 1])/48 + (2034073*M[B, 3])/84480 + 
   (68719*M[B, 5])/33792 - (233*M[B, 6])/22 - (90511*M[B, 8])/16896 + 
   (461*M[B, 9])/1536 + (369745*M[B, 10])/101376 + (703919*M[B, 11])/101376 + 
   (461*M[B, 15])/1536 + (2028947*M[B, 16])/84480 + 
   (1027151*M[B, 17])/84480 + (11857*M[B, 20])/50688 - 
   (11857*M[B, 21])/50688 - (11857*M[B, 26])/50688 - 
   (155609*M[B, 27])/50688 - (1451*M[B, 28])/2816 + (11857*M[B, 29])/16896 + 
   (233*M[B, 30])/66 - (233*M[B, 33])/44 + (233*M[B, 37])/44 + 
   (71383*M[C, 1])/8448 + (2251*M[C, 9])/1536 + (21667*M[C, 10])/5632 - 
   (24961*M[C, 11])/16896 + (9171*M[C, 12])/5632 + (5401*M[C, 14])/1536 + 
   (43889*M[C, 16])/16896 - (3337*M[C, 19])/4224 + (71641*M[C, 21])/16896 - 
   (8653*M[C, 23])/4224 + (2251*M[C, 25])/8448 - (797*M[C, 29])/768 + 
   (20789*M[C, 31])/5632 - (50999*M[C, 33])/16896 - (5013*M[C, 34])/2816 + 
   (89*M[C, 35])/48 - (3637*M[C, 36])/2816 + (2251*M[C, 38])/8448 - 
   (3485*M[C, 39])/1056 + (53*M[C, 51])/66 + (89*M[C, 52])/264 + 
   (493*M[E, 1])/198 - (4483213*M[E, 2])/152064 - (1417159*M[E, 3])/76032 - 
   (5671357*M[E, 4])/380160 + (454*M[E, 5])/99 + (42083*M[E, 7])/13824 - 
   (136705*M[E, 8])/50688 + (12318937*M[E, 9])/1520640 - (587*M[E, 10])/132 + 
   (6975163*M[E, 11])/253440 + (860543*M[E, 12])/152064 - 
   (591743*M[E, 14])/152064 - (203*M[E, 15])/792 - (86017*M[E, 16])/76032 + 
   (1613*M[E, 17])/396 - (139*M[E, 18])/396 - (1379*M[E, 19])/6912 - 
   (687869*M[E, 20])/152064 - (67*M[E, 21])/198 + (32*M[E, 22])/33 - 
   (32*M[E, 23])/33 - (73*M[E, 24])/66 - (389*M[E, 25])/396 + 
   (203*M[E, 26])/132 + (14209*M[E, 27])/76032 + (1379*M[E, 28])/3456 - 
   (64*M[E, 29])/33 - (203*M[E, 30])/396 - (114817*M[E, 32])/50688 + 
   (1564*M[E, 36])/99 + (2251*M[F, 4])/660 + (29*M[F, 11])/6 + 
   (184*M[F, 14])/33 - (35*M[F, 17])/66 - (293*M[F, 18])/264 + 
   (247*M[F, 19])/66 + (107*M[F, 20])/264 - (79*M[F, 27])/132 - 
   (313*M[F, 30])/132 - (7*M[F, 31])/33 - (45*M[F, 33])/22 + 
   (175*M[F, 35])/264 + (5*M[F, 44])/66 - (85*M[F, 47])/132 + 
   (25*M[F, 48])/44 + (10*M[F, 55])/33 + (25*M[F, 56])/44 - 5*M[G, 16] - 
   M[G, 19]/2 - (5*M[G, 27])/6 + M[G, 39]/6 - M[G, 41]/2 - M[G, 42]/6 - 
   (2*M[G, 48])/3 - (4*M[G, 54])/3 - (5*M[G, 60])/3 - M[G, 64]/3 + 
   M[G, 65]/2 + M[G, 68], M[H, 22] -> (-569256971*M[A, 1])/3231360 + 
   (117122999*M[A, 2])/359040 + (55329743*M[A, 3])/107712 - 
   (101122223*M[A, 4])/538560 + (192790933*M[A, 5])/718080 - 
   (300639107*M[A, 6])/1077120 + (23291927*M[A, 7])/29920 + 
   (10912577*M[A, 8])/161568 + (16318493*M[A, 9])/190080 + 
   (91327373*M[A, 10])/538560 + (63280501*M[A, 11])/1077120 - 
   (71832065*M[A, 12])/323136 - (586170109*M[A, 13])/1077120 - 
   (12610795*M[A, 14])/215424 + (13308419*M[A, 15])/50490 - 
   (141144811*M[A, 16])/1615680 - (486995*M[A, 18])/215424 - 
   (41348089*M[A, 20])/403920 + (41348089*M[A, 21])/403920 + 
   (224105597*M[A, 24])/3231360 + (224105597*M[A, 25])/3231360 + 
   (280157749*M[A, 26])/19388160 + (3739*M[B, 1])/408 + 
   (3787523*M[B, 3])/35904 - (340295*M[B, 5])/71808 - (15133*M[B, 6])/374 - 
   (87721*M[B, 8])/35904 - (38245*M[B, 9])/3264 + (3556279*M[B, 10])/215424 + 
   (5160329*M[B, 11])/215424 - (38245*M[B, 15])/3264 + 
   (7856401*M[B, 16])/35904 + (3717853*M[B, 17])/35904 + 
   (38279*M[B, 20])/6336 - (38279*M[B, 21])/6336 - (38279*M[B, 26])/6336 + 
   (5203345*M[B, 27])/107712 - (177149*M[B, 28])/5984 + 
   (38279*M[B, 29])/2112 + (15133*M[B, 30])/1122 - (15133*M[B, 33])/748 + 
   (15133*M[B, 37])/748 + (148625*M[C, 1])/1056 + (27973*M[C, 9])/3264 + 
   (780157*M[C, 10])/11968 + (227897*M[C, 11])/35904 + (18477*M[C, 12])/704 + 
   (146143*M[C, 14])/3264 + (1644263*M[C, 16])/35904 - 
   (476599*M[C, 19])/8976 + (1698751*M[C, 21])/35904 - 
   (375835*M[C, 23])/8976 + (260665*M[C, 25])/17952 - (10187*M[C, 29])/1632 + 
   (627027*M[C, 31])/11968 - (2601353*M[C, 33])/35904 - 
   (267051*M[C, 34])/5984 + (4183*M[C, 35])/204 - (205995*M[C, 36])/5984 + 
   (260665*M[C, 38])/17952 - (303499*M[C, 39])/4488 + (84679*M[C, 51])/4488 + 
   (28289*M[C, 52])/8976 + (406069*M[E, 1])/16830 - 
   (180854647*M[E, 2])/1615680 - (13959713*M[E, 3])/161568 - 
   (275111963*M[E, 4])/807840 + (242368*M[E, 5])/8415 + 
   (3531641*M[E, 7])/146880 - (1124743*M[E, 8])/107712 + 
   (342326591*M[E, 9])/3231360 - (147517*M[E, 10])/5610 + 
   (215387693*M[E, 11])/538560 + (105707453*M[E, 12])/1615680 - 
   (3791437*M[E, 14])/95040 - (21853*M[E, 15])/8415 - 
   (919939*M[E, 16])/807840 + (11686*M[E, 17])/495 + 
   (159023*M[E, 18])/16830 - (137849*M[E, 19])/73440 - 
   (44648311*M[E, 20])/1615680 + (137249*M[E, 21])/16830 + 
   (47819*M[E, 22])/2805 - (42374*M[E, 23])/2805 - (81671*M[E, 24])/3366 - 
   (307193*M[E, 25])/16830 + (54596*M[E, 26])/2805 + 
   (2561491*M[E, 27])/807840 + (137849*M[E, 28])/36720 - 
   (84748*M[E, 29])/2805 - (43706*M[E, 30])/8415 - 
   (6307843*M[E, 32])/538560 + (1794389*M[E, 36])/16830 + 
   (11093*M[F, 4])/1122 + (8102*M[F, 11])/51 - (892*M[F, 14])/561 - 
   (15991*M[F, 17])/1122 - (124919*M[F, 18])/2244 + (175*M[F, 19])/561 - 
   (2795*M[F, 20])/132 - (21949*M[F, 27])/1122 - (27692*M[F, 30])/561 + 
   (17423*M[F, 31])/1122 - (525*M[F, 33])/22 + (26795*M[F, 35])/1122 + 
   (3529*M[F, 44])/1122 - (12548*M[F, 47])/561 + (3050*M[F, 48])/187 + 
   (223*M[F, 55])/33 + (3050*M[F, 56])/187 + (50*M[G, 16])/17 - 
   (116*M[G, 19])/17 + (99*M[G, 20])/17 + (33*M[G, 21])/17 - 
   (275*M[G, 27])/51 + (33*M[G, 29])/17 + (12*M[G, 37])/17 - 
   (89*M[G, 39])/51 + (54*M[G, 41])/17 + (326*M[G, 42])/51 + 
   (488*M[G, 48])/51 - (44*M[G, 54])/51 - (15*M[G, 58])/17 - 
   (415*M[G, 60])/51 + (66*M[G, 62])/17 - (101*M[G, 64])/51 + 
   (46*M[G, 65])/17 + (232*M[G, 68])/17 - (24*M[G, 69])/17 + 
   (18*M[G, 70])/17, M[I, 86] -> 2*M[I, 16] + M[I, 22] - (5*M[I, 26])/2 - 
   (6*M[I, 39])/5 + (3*M[I, 40])/2 - M[I, 47] + M[I, 49]/4 - M[I, 54] + 
   (3*M[I, 55])/2 - M[I, 56] - 2*M[I, 66] + 2*M[I, 73] - M[I, 80]/2 + 
   (516275741*M[A, 1])/4308480 - (6622701*M[A, 2])/95744 - 
   (1309873*M[A, 3])/143616 - (3884587*M[A, 4])/143616 + 
   (39814811*M[A, 5])/574464 - (17032567*M[A, 6])/287232 + 
   (50552765*M[A, 7])/215424 - (128675*M[A, 8])/23936 + 
   (11678077*M[A, 9])/253440 + (9074869*M[A, 10])/143616 + 
   (2317913*M[A, 11])/287232 - (32552339*M[A, 12])/718080 - 
   (33523529*M[A, 13])/287232 - (4201809*M[A, 14])/95744 + 
   (1724003*M[A, 15])/35904 - (3880163*M[A, 16])/430848 - 
   (3015849*M[A, 18])/95744 - (2361641*M[A, 20])/107712 + 
   (2361641*M[A, 21])/107712 + (13249993*M[A, 24])/861696 + 
   (13249993*M[A, 25])/861696 + (120001621*M[A, 26])/25850880 + 
   (1383*M[B, 1])/136 + (2170963*M[B, 3])/47872 - (416679*M[B, 5])/95744 - 
   (3798*M[B, 6])/187 - (343801*M[B, 8])/47872 + (11083*M[B, 9])/4352 + 
   (678605*M[B, 10])/95744 + (1265971*M[B, 11])/95744 + 
   (11083*M[B, 15])/4352 + (11060757*M[B, 16])/239360 + 
   (5835161*M[B, 17])/239360 + (1789*M[B, 20])/2816 - (1789*M[B, 21])/2816 - 
   (1789*M[B, 26])/2816 - (64565*M[B, 27])/47872 + (55337*M[B, 28])/23936 + 
   (5367*M[B, 29])/2816 + (1266*M[B, 30])/187 - (1899*M[B, 33])/187 + 
   (1899*M[B, 37])/187 + (4833*M[C, 1])/1408 - (6499*M[C, 9])/4352 + 
   (192655*M[C, 10])/47872 + (305865*M[C, 11])/47872 + (2543*M[C, 12])/2816 + 
   (7199*M[C, 14])/4352 + (140871*M[C, 16])/47872 - (81215*M[C, 19])/11968 - 
   (128481*M[C, 21])/47872 - (53931*M[C, 23])/11968 + 
   (57517*M[C, 25])/23936 + (3173*M[C, 29])/2176 + (41705*M[C, 31])/47872 - 
   (342833*M[C, 33])/47872 - (112905*M[C, 34])/23936 - (131*M[C, 35])/136 - 
   (91657*M[C, 36])/23936 + (57517*M[C, 38])/23936 - (15817*M[C, 39])/2992 + 
   (1371*M[C, 51])/748 - (27*M[C, 52])/748 + (31901*M[E, 1])/5610 - 
   (207233527*M[E, 2])/2154240 - (12732641*M[E, 3])/215424 - 
   (34145695*M[E, 4])/215424 + (53711*M[E, 5])/3740 + 
   (2616281*M[E, 7])/195840 + (238025*M[E, 8])/143616 + 
   (127797023*M[E, 9])/4308480 - (46457*M[E, 10])/2805 + 
   (94621421*M[E, 11])/718080 + (48290093*M[E, 12])/2154240 - 
   (3392797*M[E, 14])/126720 - (6013*M[E, 15])/11220 - 
   (996499*M[E, 16])/1077120 + (8771*M[E, 17])/660 + (13381*M[E, 18])/2805 - 
   (590489*M[E, 19])/97920 - (50863751*M[E, 20])/2154240 + 
   (40871*M[E, 21])/5610 + (7657*M[E, 22])/1870 - (5677*M[E, 23])/1870 - 
   (4207*M[E, 24])/561 - (32537*M[E, 25])/5610 + (9973*M[E, 26])/1870 + 
   (3786451*M[E, 27])/1077120 + (590489*M[E, 28])/48960 - 
   (5677*M[E, 29])/935 - (6013*M[E, 30])/5610 + (1049837*M[E, 32])/718080 + 
   (153053*M[E, 36])/2805 + (801*M[F, 4])/1870 + (1069*M[F, 11])/68 + 
   (5981*M[F, 14])/187 - (188*M[F, 17])/187 - (5201*M[F, 18])/748 + 
   (4067*M[F, 19])/187 - (333*M[F, 20])/44 - (4787*M[F, 27])/748 - 
   (5549*M[F, 30])/748 + (313*M[F, 31])/748 - (155*M[F, 33])/44 + 
   (3415*M[F, 35])/748 + (140*M[F, 44])/187 - (1489*M[F, 47])/374 + 
   (615*M[F, 48])/374 - (2*M[F, 55])/11 + (615*M[F, 56])/374 - 
   (865*M[G, 16])/34 - (63*M[G, 19])/68 + (54*M[G, 20])/17 + 
   (18*M[G, 21])/17 - (15*M[G, 27])/34 + (18*M[G, 29])/17 + (5*M[G, 37])/17 + 
   (181*M[G, 39])/68 - (37*M[G, 41])/17 - (53*M[G, 42])/34 - 
   (127*M[G, 48])/34 - (169*M[G, 54])/34 - (25*M[G, 58])/68 + 
   (15*M[G, 60])/68 + (36*M[G, 62])/17 - (7*M[G, 64])/68 + (3*M[G, 65])/68 + 
   (63*M[G, 68])/34 - (10*M[G, 69])/17 + (15*M[G, 70])/34, 
 M[H, 24] -> (-125001197*M[A, 1])/3231360 + (88368019*M[A, 2])/1077120 + 
   (14134801*M[A, 3])/107712 - (27173081*M[A, 4])/538560 + 
   (157067593*M[A, 5])/2154240 - (9025221*M[A, 6])/119680 + 
   (174052303*M[A, 7])/807840 + (2996635*M[A, 8])/161568 + 
   (179353*M[A, 9])/7040 + (8481797*M[A, 10])/179520 + 
   (48005401*M[A, 11])/3231360 - (6404593*M[A, 12])/107712 - 
   (52653521*M[A, 13])/359040 - (4075805*M[A, 14])/215424 + 
   (3156601*M[A, 15])/44880 - (36935177*M[A, 16])/1615680 - 
   (188807*M[A, 18])/71808 - (3763861*M[A, 20])/134640 + 
   (3763861*M[A, 21])/134640 + (19718513*M[A, 24])/1077120 + 
   (19718513*M[A, 25])/1077120 + (24605881*M[A, 26])/6462720 + 
   (188*M[B, 1])/51 + (1127597*M[B, 3])/35904 - (150521*M[B, 5])/71808 - 
   (2300*M[B, 6])/187 - (51655*M[B, 8])/35904 - (10699*M[B, 9])/3264 + 
   (1063417*M[B, 10])/215424 + (1586183*M[B, 11])/215424 - 
   (10699*M[B, 15])/3264 + (2246671*M[B, 16])/35904 + 
   (1064491*M[B, 17])/35904 + (10601*M[B, 20])/6336 - (10601*M[B, 21])/6336 - 
   (10601*M[B, 26])/6336 + (1381183*M[B, 27])/107712 - 
   (49075*M[B, 28])/5984 + (10601*M[B, 29])/2112 + (2300*M[B, 30])/561 - 
   (1150*M[B, 33])/187 + (1150*M[B, 37])/187 + (42527*M[C, 1])/1056 + 
   (8419*M[C, 9])/3264 + (220155*M[C, 10])/11968 + (52247*M[C, 11])/35904 + 
   (5227*M[C, 12])/704 + (41953*M[C, 14])/3264 + (472025*M[C, 16])/35904 - 
   (128233*M[C, 19])/8976 + (489409*M[C, 21])/35904 - 
   (106309*M[C, 23])/8976 + (70603*M[C, 25])/17952 - (3317*M[C, 29])/1632 + 
   (180701*M[C, 31])/11968 - (726527*M[C, 33])/35904 - 
   (74493*M[C, 34])/5984 + (304*M[C, 35])/51 - (57293*M[C, 36])/5984 + 
   (70603*M[C, 38])/17952 - (10661*M[C, 39])/561 + (2837*M[C, 51])/561 + 
   (2327*M[C, 52])/2244 + (55919*M[E, 1])/8415 - (13931363*M[E, 2])/538560 - 
   (1178725*M[E, 3])/53856 - (8096669*M[E, 4])/89760 + 
   (130457*M[E, 5])/16830 + (295949*M[E, 7])/48960 - 
   (292777*M[E, 8])/107712 + (10138873*M[E, 9])/359040 - 
   (19552*M[E, 10])/2805 + (19269617*M[E, 11])/179520 + 
   (9558257*M[E, 12])/538560 - (322433*M[E, 14])/31680 - 
   (12197*M[E, 15])/16830 - (6191*M[E, 16])/269280 + (6239*M[E, 17])/990 + 
   (6136*M[E, 18])/2805 + (891*M[E, 19])/2720 - (12122617*M[E, 20])/1615680 + 
   (14809*M[E, 21])/8415 + (12953*M[E, 22])/2805 - (11633*M[E, 23])/2805 - 
   (10664*M[E, 24])/1683 - (4447*M[E, 25])/935 + (14837*M[E, 26])/2805 + 
   (26959*M[E, 27])/269280 - (891*M[E, 28])/1360 - (23266*M[E, 29])/2805 - 
   (12197*M[E, 30])/8415 - (538607*M[E, 32])/179520 + 
   (238864*M[E, 36])/8415 + (1630*M[F, 4])/561 + (4447*M[F, 11])/102 - 
   (718*M[F, 14])/561 - (2234*M[F, 17])/561 - (8783*M[F, 18])/561 - 
   (278*M[F, 19])/561 - (185*M[F, 20])/33 - (5611*M[F, 27])/1122 - 
   (15265*M[F, 30])/1122 + (4793*M[F, 31])/1122 - (145*M[F, 33])/22 + 
   (7235*M[F, 35])/1122 + (470*M[F, 44])/561 - (3401*M[F, 47])/561 + 
   (845*M[F, 48])/187 + (64*M[F, 55])/33 + (845*M[F, 56])/187 + 
   (25*M[G, 16])/17 - (65*M[G, 19])/34 + (24*M[G, 20])/17 + (8*M[G, 21])/17 - 
   (95*M[G, 27])/51 + (8*M[G, 29])/17 + (6*M[G, 37])/17 - (55*M[G, 39])/102 + 
   (27*M[G, 41])/17 + (95*M[G, 42])/51 + (176*M[G, 48])/51 - 
   (5*M[G, 54])/51 - (15*M[G, 58])/34 - (245*M[G, 60])/102 + 
   (16*M[G, 62])/17 - (67*M[G, 64])/102 + (29*M[G, 65])/34 + 
   (65*M[G, 68])/17 - (12*M[G, 69])/17 + (9*M[G, 70])/17, 
 M[I, 61] -> (192592619*M[A, 1])/2154240 - (31081671*M[A, 2])/239360 - 
   (4127741*M[A, 3])/23936 + (7298069*M[A, 4])/119680 - 
   (111743791*M[A, 5])/1436160 + (20153161*M[A, 6])/239360 - 
   (118902841*M[A, 7])/538560 - (2995309*M[A, 8])/107712 - 
   (2681717*M[A, 9])/126720 - (5525259*M[A, 10])/119680 - 
   (11363509*M[A, 11])/718080 + (14495293*M[A, 12])/215424 + 
   (39301687*M[A, 13])/239360 + (1789883*M[A, 14])/143616 - 
   (21708893*M[A, 15])/269280 + (10142333*M[A, 16])/359040 - 
   (889085*M[A, 18])/143616 + (2803327*M[A, 20])/89760 - 
   (2803327*M[A, 21])/89760 - (14337911*M[A, 24])/718080 - 
   (14337911*M[A, 25])/718080 - (16466927*M[A, 26])/4308480 - 
   (111*M[B, 1])/17 - (378203*M[B, 3])/23936 + (301583*M[B, 5])/47872 + 
   (1971*M[B, 6])/187 - (28143*M[B, 8])/23936 + (10733*M[B, 9])/2176 - 
   (661775*M[B, 10])/143616 - (851953*M[B, 11])/143616 + 
   (10733*M[B, 15])/2176 - (1737385*M[B, 16])/23936 - 
   (809661*M[B, 17])/23936 - (9247*M[B, 20])/4224 + (9247*M[B, 21])/4224 + 
   (9247*M[B, 26])/4224 - (1427321*M[B, 27])/71808 + 
   (128287*M[B, 28])/11968 - (9247*M[B, 29])/1408 - (657*M[B, 30])/187 + 
   (1971*M[B, 33])/374 - (1971*M[B, 37])/374 - (36921*M[C, 1])/704 - 
   (6005*M[C, 9])/2176 - (555031*M[C, 10])/23936 - (64929*M[C, 11])/23936 - 
   (12823*M[C, 12])/1408 - (36615*M[C, 14])/2176 - (413103*M[C, 16])/23936 + 
   (121943*M[C, 19])/5984 - (392135*M[C, 21])/23936 + (98387*M[C, 23])/5984 - 
   (63429*M[C, 25])/11968 + (1923*M[C, 29])/1088 - (447617*M[C, 31])/23936 + 
   (658697*M[C, 33])/23936 + (198081*M[C, 34])/11968 - (421*M[C, 35])/68 + 
   (157089*M[C, 36])/11968 - (63429*M[C, 38])/11968 + (36813*M[C, 39])/1496 - 
   (5215*M[C, 51])/748 - (1647*M[C, 52])/1496 - (17989*M[E, 1])/2805 - 
   (940633*M[E, 2])/119680 + (46355*M[E, 3])/35904 + 
   (14867009*M[E, 4])/179520 - (6559*M[E, 5])/1870 - (124283*M[E, 7])/32640 + 
   (181087*M[E, 8])/71808 - (22623853*M[E, 9])/718080 + 
   (4916*M[E, 10])/2805 - (13696439*M[E, 11])/119680 - 
   (2021053*M[E, 12])/119680 + (126791*M[E, 14])/21120 + 
   (1906*M[E, 15])/2805 - (32061*M[E, 16])/59840 - (709*M[E, 17])/330 - 
   (11788*M[E, 18])/2805 - (3973*M[E, 19])/16320 - 
   (627281*M[E, 20])/1077120 - (8824*M[E, 21])/2805 - (5108*M[E, 22])/935 + 
   (4448*M[E, 23])/935 + (4924*M[E, 24])/561 + (18388*M[E, 25])/2805 - 
   (5132*M[E, 26])/935 - (145993*M[E, 27])/179520 + (3973*M[E, 28])/8160 + 
   (8896*M[E, 29])/935 + (3812*M[E, 30])/2805 + (498249*M[E, 32])/119680 - 
   (41759*M[E, 36])/2805 - (1512*M[F, 4])/187 - (1014*M[F, 11])/17 + 
   (3181*M[F, 14])/187 + (998*M[F, 17])/187 + (3890*M[F, 18])/187 + 
   (2026*M[F, 19])/187 + (94*M[F, 20])/11 + (1390*M[F, 27])/187 + 
   (3200*M[F, 30])/187 - (1330*M[F, 31])/187 + (90*M[F, 33])/11 - 
   (1660*M[F, 35])/187 - (218*M[F, 44])/187 + (1556*M[F, 47])/187 - 
   (1140*M[F, 48])/187 - (28*M[F, 55])/11 - (1140*M[F, 56])/187 - 
   (250*M[G, 16])/17 + (36*M[G, 19])/17 - (36*M[G, 20])/17 - 
   (12*M[G, 21])/17 + (5*M[G, 27])/17 - (12*M[G, 29])/17 + (8*M[G, 37])/17 + 
   (35*M[G, 39])/17 - (32*M[G, 41])/17 - (56*M[G, 42])/17 - 
   (88*M[G, 48])/17 - (40*M[G, 54])/17 - (10*M[G, 58])/17 + 
   (40*M[G, 60])/17 - (24*M[G, 62])/17 + (4*M[G, 64])/17 - (9*M[G, 65])/17 - 
   (72*M[G, 68])/17 - (16*M[G, 69])/17 + (12*M[G, 70])/17, 
 M[H, 21] -> (312015425*M[A, 1])/5170176 - (120669631*M[A, 2])/1723392 - 
   (73200665*M[A, 3])/861696 + (23728637*M[A, 4])/861696 - 
   (94832461*M[A, 5])/3446784 + (6289577*M[A, 6])/191488 - 
   (94149019*M[A, 7])/1292544 - (19805075*M[A, 8])/1292544 - 
   (411029*M[A, 9])/101376 - (4171025*M[A, 10])/287232 - 
   (27758173*M[A, 11])/5170176 + (24663361*M[A, 12])/861696 + 
   (36773765*M[A, 13])/574464 - (3329483*M[A, 14])/1723392 - 
   (7202873*M[A, 15])/215424 + (33924245*M[A, 16])/2585088 - 
   (1704251*M[A, 18])/191488 + (2607469*M[A, 20])/215424 - 
   (2607469*M[A, 21])/215424 - (13500485*M[A, 24])/1723392 - 
   (13500485*M[A, 25])/1723392 - (12534637*M[A, 26])/10340352 - 
   (2525*M[B, 1])/816 - (535093*M[B, 3])/287232 + (2029057*M[B, 5])/574464 + 
   (1015*M[B, 6])/374 - (332641*M[B, 8])/287232 + (62723*M[B, 9])/26112 - 
   (2330177*M[B, 10])/1723392 - (2346943*M[B, 11])/1723392 + 
   (62723*M[B, 15])/26112 - (7724231*M[B, 16])/287232 - 
   (3517139*M[B, 17])/287232 - (45361*M[B, 20])/50688 + 
   (45361*M[B, 21])/50688 + (45361*M[B, 26])/50688 - 
   (7570487*M[B, 27])/861696 + (231675*M[B, 28])/47872 - 
   (45361*M[B, 29])/16896 - (1015*M[B, 30])/1122 + (1015*M[B, 33])/748 - 
   (1015*M[B, 37])/748 - (187639*M[C, 1])/8448 - (34715*M[C, 9])/26112 - 
   (929523*M[C, 10])/95744 - (181519*M[C, 11])/287232 - 
   (21683*M[C, 12])/5632 - (187913*M[C, 14])/26112 - 
   (2063329*M[C, 16])/287232 + (592697*M[C, 19])/71808 - 
   (2096201*M[C, 21])/287232 + (487613*M[C, 23])/71808 - 
   (301691*M[C, 25])/143616 + (10957*M[C, 29])/13056 - 
   (762469*M[C, 31])/95744 + (3255559*M[C, 33])/287232 + 
   (323973*M[C, 34])/47872 - (2209*M[C, 35])/816 + (257317*M[C, 36])/47872 - 
   (301691*M[C, 38])/143616 + (182905*M[C, 39])/17952 - 
   (12979*M[C, 51])/4488 - (2977*M[C, 52])/4488 - (3634*M[E, 1])/1683 - 
   (11698369*M[E, 2])/861696 - (3237379*M[E, 3])/430848 + 
   (2816609*M[E, 4])/143616 + (1295*M[E, 5])/13464 + (6127*M[E, 7])/78336 + 
   (723185*M[E, 8])/861696 - (6554125*M[E, 9])/574464 - 
   (2425*M[E, 10])/2244 - (11048645*M[E, 11])/287232 - 
   (4694405*M[E, 12])/861696 - (12619*M[E, 14])/50688 + (377*M[E, 15])/1683 - 
   (192133*M[E, 16])/430848 + (431*M[E, 17])/792 - (3533*M[E, 18])/2244 - 
   (5431*M[E, 19])/4352 - (7568915*M[E, 20])/2585088 - (8489*M[E, 21])/6732 - 
   (2285*M[E, 22])/1122 + (994*M[E, 23])/561 + (24725*M[E, 24])/6732 + 
   (2087*M[E, 25])/748 - (1051*M[E, 26])/561 + (402629*M[E, 27])/430848 + 
   (5431*M[E, 28])/2176 + (1988*M[E, 29])/561 + (754*M[E, 30])/1683 + 
   (580475*M[E, 32])/287232 - (2503*M[E, 36])/3366 - (9439*M[F, 4])/2244 - 
   (2545*M[F, 11])/102 + (24625*M[F, 14])/2244 + (4967*M[F, 17])/2244 + 
   (40705*M[F, 18])/4488 + (3992*M[F, 19])/561 + (1021*M[F, 20])/264 + 
   (1670*M[F, 27])/561 + (7591*M[F, 30])/1122 - (7141*M[F, 31])/2244 + 
   (40*M[F, 33])/11 - (8065*M[F, 35])/2244 - (1049*M[F, 44])/2244 + 
   (1895*M[F, 47])/561 - (470*M[F, 48])/187 - (71*M[F, 55])/66 - 
   (470*M[F, 56])/187 - (315*M[G, 16])/34 + (27*M[G, 19])/34 - 
   (27*M[G, 20])/34 - (9*M[G, 21])/34 + (65*M[G, 27])/204 - (9*M[G, 29])/34 + 
   (3*M[G, 37])/17 + (251*M[G, 39])/204 - (12*M[G, 41])/17 - 
   (80*M[G, 42])/51 - (116*M[G, 48])/51 - (79*M[G, 54])/51 - 
   (15*M[G, 58])/68 + (265*M[G, 60])/204 - (9*M[G, 62])/17 + 
   (35*M[G, 64])/204 - (11*M[G, 65])/34 - (27*M[G, 68])/17 - 
   (6*M[G, 69])/17 + (9*M[G, 70])/34, 
 M[I, 62] -> (-3871188553*M[A, 1])/25850880 + (1722288311*M[A, 2])/8616960 + 
   (221799341*M[A, 3])/861696 - (381373669*M[A, 4])/4308480 + 
   (1815087797*M[A, 5])/17233920 - (112060529*M[A, 6])/957440 + 
   (1897579187*M[A, 7])/6462720 + (55748783*M[A, 8])/1292544 + 
   (4260671*M[A, 9])/168960 + (87158233*M[A, 10])/1436160 + 
   (547877189*M[A, 11])/25850880 - (82644533*M[A, 12])/861696 - 
   (655489069*M[A, 13])/2872320 - (18149113*M[A, 14])/1723392 + 
   (13649993*M[A, 15])/119680 - (534745213*M[A, 16])/12925440 + 
   (8669093*M[A, 18])/574464 - (46677269*M[A, 20])/1077120 + 
   (46677269*M[A, 21])/1077120 + (239557357*M[A, 24])/8616960 + 
   (239557357*M[A, 25])/8616960 + (260276309*M[A, 26])/51701760 + 
   (7853*M[B, 1])/816 + (5360761*M[B, 3])/287232 - (5648053*M[B, 5])/574464 - 
   (4957*M[B, 6])/374 + (670357*M[B, 8])/287232 - (191519*M[B, 9])/26112 + 
   (10271477*M[B, 10])/1723392 + (12570379*M[B, 11])/1723392 - 
   (191519*M[B, 15])/26112 + (28572851*M[B, 16])/287232 + 
   (13233071*M[B, 17])/287232 + (156325*M[B, 20])/50688 - 
   (156325*M[B, 21])/50688 - (156325*M[B, 26])/50688 + 
   (24698339*M[B, 27])/861696 - (744823*M[B, 28])/47872 + 
   (156325*M[B, 29])/16896 + (4957*M[B, 30])/1122 - (4957*M[B, 33])/748 + 
   (4957*M[B, 37])/748 + (630691*M[C, 1])/8448 + (106775*M[C, 9])/26112 + 
   (3149647*M[C, 10])/95744 + (960667*M[C, 11])/287232 + 
   (72975*M[C, 12])/5632 + (627293*M[C, 14])/26112 + 
   (7020565*M[C, 16])/287232 - (2056013*M[C, 19])/71808 + 
   (6801821*M[C, 21])/287232 - (1668257*M[C, 23])/71808 + 
   (1062839*M[C, 25])/143616 - (34033*M[C, 29])/13056 + 
   (2552937*M[C, 31])/95744 - (11159923*M[C, 33])/287232 - 
   (1116297*M[C, 34])/47872 + (7261*M[C, 35])/816 - (885673*M[C, 36])/47872 + 
   (1062839*M[C, 38])/143616 - (624661*M[C, 39])/17952 + 
   (44269*M[C, 51])/4488 + (3959*M[C, 52])/2244 + (72137*M[E, 1])/8415 + 
   (92354633*M[E, 2])/4308480 + (2250271*M[E, 3])/430848 - 
   (24517027*M[E, 4])/239360 + (229649*M[E, 5])/67320 + 
   (1460761*M[E, 7])/391680 - (2896229*M[E, 8])/861696 + 
   (41088679*M[E, 9])/957440 - (2513*M[E, 10])/3740 + 
   (219600493*M[E, 11])/1436160 + (96229933*M[E, 12])/4308480 - 
   (1458397*M[E, 14])/253440 - (7603*M[E, 15])/8415 + 
   (2114861*M[E, 16])/2154240 + (6353*M[E, 17])/3960 + 
   (64817*M[E, 18])/11220 + (97357*M[E, 19])/65280 + 
   (45371947*M[E, 20])/12925440 + (148333*M[E, 21])/33660 + 
   (42073*M[E, 22])/5610 - (18314*M[E, 23])/2805 - (83813*M[E, 24])/6732 - 
   (104857*M[E, 25])/11220 + (20651*M[E, 26])/2805 - 
   (261229*M[E, 27])/2154240 - (97357*M[E, 28])/32640 - 
   (36628*M[E, 29])/2805 - (15206*M[E, 30])/8415 - 
   (8881363*M[E, 32])/1436160 + (263069*M[E, 36])/16830 + 
   (27583*M[F, 4])/2244 + (8629*M[F, 11])/102 - (62797*M[F, 14])/2244 - 
   (16943*M[F, 17])/2244 - (134065*M[F, 18])/4488 - (10070*M[F, 19])/561 - 
   (3277*M[F, 20])/264 - (5840*M[F, 27])/561 - (26791*M[F, 30])/1122 + 
   (23101*M[F, 31])/2244 - (130*M[F, 33])/11 + (27985*M[F, 35])/2244 + 
   (3665*M[F, 44])/2244 - (6563*M[F, 47])/561 + (1610*M[F, 48])/187 + 
   (239*M[F, 55])/66 + (1610*M[F, 56])/187 + (815*M[G, 16])/34 - 
   (99*M[G, 19])/34 + (99*M[G, 20])/34 + (33*M[G, 21])/34 - 
   (125*M[G, 27])/204 + (33*M[G, 29])/34 - (11*M[G, 37])/17 - 
   (671*M[G, 39])/204 + (44*M[G, 41])/17 + (248*M[G, 42])/51 + 
   (380*M[G, 48])/51 + (199*M[G, 54])/51 + (55*M[G, 58])/68 - 
   (745*M[G, 60])/204 + (33*M[G, 62])/17 - (83*M[G, 64])/204 + 
   (29*M[G, 65])/34 + (99*M[G, 68])/17 + (22*M[G, 69])/17 - (33*M[G, 70])/34, 
 M[H, 39] -> M[G, 39], M[I, 79] -> (-18*M[I, 3])/5 - (2*M[I, 15])/5 + 
   (23*M[I, 16])/5 + (2*M[I, 23])/5 + (23*M[I, 40])/10 - 5*M[I, 47] - 
   (23*M[I, 49])/20 - (11*M[I, 54])/10 + (3*M[I, 71])/5 + (5*M[I, 77])/2 + 
   (32477297*M[A, 1])/950400 - (4299799*M[A, 2])/316800 + 
   (1407959*M[A, 3])/31680 - (1059979*M[A, 4])/158400 + 
   (11903867*M[A, 5])/633600 - (559659*M[A, 6])/35200 + 
   (7086707*M[A, 7])/237600 - (195413*M[A, 8])/9504 + 
   (4946551*M[A, 9])/316800 + (440953*M[A, 10])/52800 + 
   (11569139*M[A, 11])/950400 - (279491*M[A, 12])/10560 - 
   (3564559*M[A, 13])/105600 + (74681*M[A, 14])/63360 + 
   (1229359*M[A, 15])/79200 - (2191573*M[A, 16])/475200 - 
   (53429*M[A, 18])/21120 - (193979*M[A, 20])/39600 + 
   (193979*M[A, 21])/39600 + (2119807*M[A, 24])/316800 + 
   (2119807*M[A, 25])/316800 + (3535919*M[A, 26])/1900800 - 
   (325*M[B, 1])/48 - (10297*M[B, 3])/2112 + (22381*M[B, 5])/4224 + 
   (229*M[B, 6])/44 + (15991*M[B, 8])/10560 - (869*M[B, 9])/960 - 
   (23093*M[B, 10])/12672 - (42859*M[B, 11])/12672 - (869*M[B, 15])/960 - 
   (183991*M[B, 16])/10560 - (19355*M[B, 17])/2112 - (1109*M[B, 20])/6336 + 
   (1109*M[B, 21])/6336 + (1109*M[B, 26])/6336 + (20369*M[B, 27])/31680 - 
   (373*M[B, 28])/1760 - (1109*M[B, 29])/2112 - (229*M[B, 30])/132 + 
   (229*M[B, 33])/88 - (229*M[B, 37])/88 - (24031*M[C, 1])/5280 - 
   (179*M[C, 9])/192 - (5151*M[C, 10])/3520 - (2807*M[C, 11])/10560 - 
   (1631*M[C, 12])/3520 - (2137*M[C, 14])/960 - (2077*M[C, 16])/2112 + 
   (9049*M[C, 19])/2640 - (1877*M[C, 21])/2112 + (2941*M[C, 23])/2640 - 
   (2677*M[C, 25])/5280 - (211*M[C, 29])/480 - (537*M[C, 31])/704 + 
   (26507*M[C, 33])/10560 + (2313*M[C, 34])/1760 + (31*M[C, 35])/120 + 
   (2193*M[C, 36])/1760 - (2677*M[C, 38])/5280 + (4463*M[C, 39])/2640 - 
   (2801*M[C, 51])/2640 - (793*M[C, 52])/5280 + (12919*M[E, 1])/9900 - 
   (1679077*M[E, 2])/158400 + (14741*M[E, 3])/3168 - (608797*M[E, 4])/8800 + 
   (99487*M[E, 5])/19800 + (41371*M[E, 7])/14400 + (173209*M[E, 8])/31680 + 
   (77509*M[E, 9])/35200 - (18607*M[E, 10])/3300 + (1451383*M[E, 11])/52800 + 
   (958063*M[E, 12])/158400 - (1700879*M[E, 14])/158400 - 
   (2257*M[E, 15])/19800 + (215231*M[E, 16])/79200 + (94973*M[E, 17])/19800 + 
   (1751*M[E, 18])/3300 + (4007*M[E, 19])/2400 - (6525263*M[E, 20])/475200 + 
   (8287*M[E, 21])/4950 + (37*M[E, 22])/825 - (37*M[E, 23])/825 + 
   (481*M[E, 24])/990 + (333*M[E, 25])/1100 + (2257*M[E, 26])/3300 - 
   (222799*M[E, 27])/79200 - (4007*M[E, 28])/1200 - (74*M[E, 29])/825 - 
   (2257*M[E, 30])/9900 + (302927*M[E, 32])/52800 + (173339*M[E, 36])/9900 - 
   (3643*M[F, 4])/660 - (59*M[F, 11])/6 + (8869*M[F, 14])/660 + 
   (259*M[F, 17])/330 + (959*M[F, 18])/264 + (1472*M[F, 19])/165 + 
   (367*M[F, 20])/264 - (4*M[F, 27])/165 + (851*M[F, 30])/660 - 
   (629*M[F, 31])/330 + (43*M[F, 33])/44 - (259*M[F, 35])/264 - 
   (37*M[F, 44])/330 + (629*M[F, 47])/660 - (37*M[F, 48])/44 - 
   (74*M[F, 55])/165 - (37*M[F, 56])/44 - (23*M[G, 16])/2 - (5*M[G, 27])/12 + 
   (83*M[G, 39])/60 - (17*M[G, 41])/10 - (37*M[G, 42])/30 - 
   (13*M[G, 48])/30 - (37*M[G, 54])/15 - (5*M[G, 58])/4 + (5*M[G, 60])/12 - 
   (5*M[G, 64])/12, M[H, 40] -> (-1382177*M[A, 1])/76032 + 
   (1549547*M[A, 2])/126720 + (34049*M[A, 3])/12672 + (91007*M[A, 4])/63360 - 
   (1277071*M[A, 5])/253440 + (51387*M[A, 6])/14080 - 
   (1302901*M[A, 7])/95040 + (84695*M[A, 8])/19008 - (131731*M[A, 9])/25344 - 
   (99119*M[A, 10])/21120 - (379087*M[A, 11])/380160 + 
   (93997*M[A, 12])/21120 + (301487*M[A, 13])/42240 + 
   (82235*M[A, 14])/25344 - (5237*M[A, 15])/1980 + (35579*M[A, 16])/190080 + 
   (26401*M[A, 18])/8448 + (19687*M[A, 20])/15840 - (19687*M[A, 21])/15840 - 
   (150671*M[A, 24])/126720 - (150671*M[A, 25])/126720 - 
   (57803*M[A, 26])/152064 + (17*M[B, 1])/48 - (35743*M[B, 3])/21120 - 
   (4489*M[B, 5])/8448 + (19*M[B, 6])/44 + (1657*M[B, 8])/4224 - 
   (11*M[B, 9])/384 - (3367*M[B, 10])/25344 - (7577*M[B, 11])/25344 - 
   (11*M[B, 15])/384 + (11227*M[B, 16])/21120 + (5311*M[B, 17])/21120 + 
   (281*M[B, 20])/12672 - (281*M[B, 21])/12672 - (281*M[B, 26])/12672 + 
   (6431*M[B, 27])/12672 - (83*M[B, 28])/704 + (281*M[B, 29])/4224 - 
   (19*M[B, 30])/132 + (19*M[B, 33])/88 - (19*M[B, 37])/88 + 
   (911*M[C, 1])/2112 + (59*M[C, 9])/384 + (227*M[C, 10])/1408 + 
   (727*M[C, 11])/4224 + (51*M[C, 12])/1408 + (113*M[C, 14])/384 + 
   (457*M[C, 16])/4224 - (449*M[C, 19])/1056 - (175*M[C, 21])/4224 - 
   (101*M[C, 23])/1056 + (167*M[C, 25])/2112 + (11*M[C, 29])/192 + 
   (61*M[C, 31])/1408 - (1159*M[C, 33])/4224 - (117*M[C, 34])/704 - 
   M[C, 35]/24 - (101*M[C, 36])/704 + (167*M[C, 38])/2112 - 
   (101*M[C, 39])/528 + (65*M[C, 51])/528 + (25*M[C, 52])/1056 - 
   (367*M[E, 1])/1980 + (97517*M[E, 2])/63360 - (12317*M[E, 3])/6336 + 
   (152683*M[E, 4])/10560 - (2671*M[E, 5])/3960 - (4451*M[E, 7])/5760 - 
   (12041*M[E, 8])/12672 - (11293*M[E, 9])/14080 + (491*M[E, 10])/660 - 
   (179327*M[E, 11])/21120 - (82223*M[E, 12])/63360 + 
   (153199*M[E, 14])/63360 + (61*M[E, 15])/3960 - (14671*M[E, 16])/31680 - 
   (2549*M[E, 17])/3960 - (83*M[E, 18])/660 - (127*M[E, 19])/960 + 
   (414583*M[E, 20])/190080 - (331*M[E, 21])/990 - M[E, 22]/165 + 
   M[E, 23]/165 - (13*M[E, 24])/198 - (9*M[E, 25])/220 - (61*M[E, 26])/660 + 
   (10799*M[E, 27])/31680 + (127*M[E, 28])/480 + (2*M[E, 29])/165 + 
   (61*M[E, 30])/1980 - (23407*M[E, 32])/21120 - (4667*M[E, 36])/1980 + 
   (569*M[F, 4])/660 + (7*M[F, 11])/6 - (229*M[F, 14])/132 - 
   (7*M[F, 17])/66 - (151*M[F, 18])/264 - (38*M[F, 19])/33 - 
   (71*M[F, 20])/264 + M[F, 27]/33 - (23*M[F, 30])/132 + (17*M[F, 31])/66 - 
   (7*M[F, 33])/44 + (35*M[F, 35])/264 + M[F, 44]/66 - (17*M[F, 47])/132 + 
   (5*M[F, 48])/44 + (2*M[F, 55])/33 + (5*M[F, 56])/44 + (3*M[G, 16])/2 + 
   M[G, 27]/12 + M[G, 39]/12 + M[G, 42]/6 + M[G, 48]/6 + M[G, 54]/3 + 
   M[G, 58]/4 - M[G, 60]/12 + M[G, 64]/12, 
 M[I, 44] -> (11*M[A, 1])/36 - (17*M[A, 2])/12 + (7*M[A, 3])/3 + 
   (20*M[A, 4])/3 + (17*M[A, 5])/24 + M[A, 6] + (38*M[A, 7])/9 - 
   (20*M[A, 8])/9 - (43*M[A, 9])/18 - (13*M[A, 10])/4 + (163*M[A, 11])/36 + 
   (233*M[A, 12])/36 + 2*M[A, 13] - (41*M[A, 14])/12 - (77*M[A, 15])/36 + 
   (53*M[A, 16])/36 - (41*M[A, 18])/12 + M[A, 20]/3 - M[A, 21]/3 - 
   M[A, 24]/3 - M[A, 25]/3 + M[A, 26]/6 - (35*M[E, 2])/3 - (19*M[E, 3])/3 + 
   (11*M[E, 4])/3 + (13*M[E, 7])/6 - (5*M[E, 8])/3 + (7*M[E, 9])/6 + 
   M[E, 11] + M[E, 12] - 2*M[E, 14] - (4*M[E, 16])/3 - (2*M[E, 18])/3 - 
   2*M[E, 19] + M[E, 20] - M[E, 21] - M[E, 24]/3 - M[E, 25]/3 + 
   (7*M[E, 27])/3 + 4*M[E, 28] - M[E, 32] - M[F, 4] - M[G, 48], 
 M[H, 38] -> (-11*M[A, 1])/36 + (17*M[A, 2])/12 - (7*M[A, 3])/3 - 
   (20*M[A, 4])/3 - (17*M[A, 5])/24 - M[A, 6] - (38*M[A, 7])/9 + 
   (20*M[A, 8])/9 + (43*M[A, 9])/18 + (13*M[A, 10])/4 - (163*M[A, 11])/36 - 
   (233*M[A, 12])/36 - 2*M[A, 13] + (41*M[A, 14])/12 + (77*M[A, 15])/36 - 
   (53*M[A, 16])/36 + (41*M[A, 18])/12 - M[A, 20]/3 + M[A, 21]/3 + 
   M[A, 24]/3 + M[A, 25]/3 - M[A, 26]/6 + (35*M[E, 2])/3 + (19*M[E, 3])/3 - 
   (11*M[E, 4])/3 - (13*M[E, 7])/6 + (5*M[E, 8])/3 - (7*M[E, 9])/6 - 
   M[E, 11] - M[E, 12] + 2*M[E, 14] + (4*M[E, 16])/3 + (2*M[E, 18])/3 + 
   2*M[E, 19] - M[E, 20] + M[E, 21] + M[E, 24]/3 + M[E, 25]/3 - 
   (7*M[E, 27])/3 - 4*M[E, 28] + M[E, 32] + M[G, 48], M[I, 36] -> M[G, 39], 
 M[H, 54] -> (1548868141*M[A, 1])/25850880 - (480065107*M[A, 2])/8616960 - 
   (5602891*M[A, 3])/287232 + (40882873*M[A, 4])/4308480 + 
   (117719351*M[A, 5])/17233920 - (1399843*M[A, 6])/8616960 + 
   (36733601*M[A, 7])/6462720 - (11563289*M[A, 8])/430848 + 
   (13156717*M[A, 9])/1520640 + (18419497*M[A, 10])/4308480 + 
   (194464487*M[A, 11])/25850880 - (5152261*M[A, 12])/2585088 - 
   (25841501*M[A, 13])/8616960 - (1147787*M[A, 14])/191488 - 
   (7094647*M[A, 15])/3231360 + (13487387*M[A, 16])/4308480 - 
   (18601579*M[A, 18])/1723392 + (2517019*M[A, 20])/3231360 - 
   (2517019*M[A, 21])/3231360 + (53441053*M[A, 24])/25850880 + 
   (53441053*M[A, 25])/25850880 + (203135621*M[A, 26])/155105280 + 
   (433*M[B, 1])/816 - (4285021*M[B, 3])/287232 - (597239*M[B, 5])/574464 + 
   (635*M[B, 6])/187 + (198167*M[B, 8])/287232 + (23963*M[B, 9])/26112 - 
   (2308553*M[B, 10])/1723392 - (3543607*M[B, 11])/1723392 + 
   (23963*M[B, 15])/26112 - (6743807*M[B, 16])/287232 - 
   (3240107*M[B, 17])/287232 - (21049*M[B, 20])/50688 + 
   (21049*M[B, 21])/50688 + (21049*M[B, 26])/50688 - 
   (1681007*M[B, 27])/861696 + (198355*M[B, 28])/47872 - 
   (21049*M[B, 29])/16896 - (635*M[B, 30])/561 + (635*M[B, 33])/374 - 
   (635*M[B, 37])/374 - (144175*M[C, 1])/8448 - (87347*M[C, 9])/26112 - 
   (635083*M[C, 10])/95744 + (873977*M[C, 11])/287232 - 
   (18443*M[C, 12])/5632 - (143441*M[C, 14])/26112 - 
   (1147369*M[C, 16])/287232 + (185921*M[C, 19])/71808 - 
   (2378129*M[C, 21])/287232 + (95525*M[C, 23])/71808 - 
   (62195*M[C, 25])/143616 + (30133*M[C, 29])/13056 - 
   (654349*M[C, 31])/95744 + (1201279*M[C, 33])/287232 + 
   (134253*M[C, 34])/47872 - (3637*M[C, 35])/816 + (80653*M[C, 36])/47872 - 
   (62195*M[C, 38])/143616 + (103549*M[C, 39])/17952 - (325*M[C, 51])/1122 - 
   (10697*M[C, 52])/8976 - (28333*M[E, 1])/16830 - 
   (468700103*M[E, 2])/12925440 - (13625809*M[E, 3])/1292544 - 
   (285406987*M[E, 4])/6462720 + (31567*M[E, 5])/67320 + 
   (5582089*M[E, 7])/1175040 + (3423737*M[E, 8])/861696 + 
   (148538479*M[E, 9])/25850880 - (7929*M[E, 10])/3740 + 
   (111193117*M[E, 11])/4308480 + (40010077*M[E, 12])/12925440 - 
   (8857613*M[E, 14])/760320 + (4637*M[E, 15])/16830 - 
   (3405731*M[E, 16])/6462720 + (4039*M[E, 17])/3960 + 
   (180823*M[E, 18])/33660 - (3899401*M[E, 19])/587520 - 
   (52162519*M[E, 20])/12925440 + (261209*M[E, 21])/33660 + 
   (509*M[E, 22])/5610 + (1808*M[E, 23])/2805 - (13099*M[E, 24])/2244 - 
   (173563*M[E, 25])/33660 - (512*M[E, 26])/2805 + 
   (27459299*M[E, 27])/6462720 + (3899401*M[E, 28])/293760 + 
   (3616*M[E, 29])/2805 + (4637*M[E, 30])/8415 + 
   (10063453*M[E, 32])/4308480 + (47726*M[E, 36])/8415 - 
   (11581*M[F, 4])/2244 - (505*M[F, 11])/102 + (27277*M[F, 14])/2244 + 
   (3233*M[F, 17])/2244 + (31219*M[F, 18])/4488 + (4655*M[F, 19])/561 + 
   (103*M[F, 20])/264 - (3545*M[F, 27])/1122 + (3001*M[F, 30])/1122 - 
   (1327*M[F, 31])/2244 + (5*M[F, 33])/22 + (1115*M[F, 35])/2244 + 
   (481*M[F, 44])/2244 - (94*M[F, 47])/561 - (215*M[F, 48])/187 - 
   (89*M[F, 55])/66 - (215*M[F, 56])/187 - (315*M[G, 16])/34 + 
   (27*M[G, 19])/34 + (75*M[G, 20])/34 + (25*M[G, 21])/34 + 
   (1085*M[G, 27])/204 + (25*M[G, 29])/34 - (48*M[G, 37])/17 + 
   (251*M[G, 39])/204 - (12*M[G, 41])/17 - (80*M[G, 42])/51 - 
   (116*M[G, 48])/51 - (79*M[G, 54])/51 - (15*M[G, 58])/68 + 
   (265*M[G, 60])/204 + (25*M[G, 62])/17 + (239*M[G, 64])/204 - 
   (45*M[G, 65])/34 - (27*M[G, 68])/17 - (6*M[G, 69])/17 + (9*M[G, 70])/34, 
 M[I, 91] -> M[G, 60], M[H, 53] -> (141876077*M[A, 1])/3231360 - 
   (94471699*M[A, 2])/1077120 - (14422033*M[A, 3])/107712 + 
   (31840601*M[A, 4])/538560 - (157426633*M[A, 5])/2154240 + 
   (9324421*M[A, 6])/119680 - (171718543*M[A, 7])/807840 - 
   (3463387*M[A, 8])/161568 - (1744417*M[A, 9])/63360 - 
   (9199877*M[A, 10])/179520 - (33105241*M[A, 11])/3231360 + 
   (2436059*M[A, 12])/35904 + (54448721*M[A, 13])/359040 + 
   (3070493*M[A, 14])/215424 - (10015843*M[A, 15])/134640 + 
   (40794857*M[A, 16])/1615680 - (146297*M[A, 18])/71808 + 
   (3876061*M[A, 20])/134640 - (3876061*M[A, 21])/134640 - 
   (20616113*M[A, 24])/1077120 - (20616113*M[A, 25])/1077120 - 
   (24067321*M[A, 26])/6462720 - (137*M[B, 1])/51 - (1091693*M[B, 3])/35904 + 
   (78713*M[B, 5])/71808 + (2300*M[B, 6])/187 + (51655*M[B, 8])/35904 + 
   (10699*M[B, 9])/3264 - (1063417*M[B, 10])/215424 - 
   (1586183*M[B, 11])/215424 + (10699*M[B, 15])/3264 - 
   (2246671*M[B, 16])/35904 - (1064491*M[B, 17])/35904 - 
   (10601*M[B, 20])/6336 + (10601*M[B, 21])/6336 + (10601*M[B, 26])/6336 - 
   (1381183*M[B, 27])/107712 + (49075*M[B, 28])/5984 - 
   (10601*M[B, 29])/2112 - (2300*M[B, 30])/561 + (1150*M[B, 33])/187 - 
   (1150*M[B, 37])/187 - (42527*M[C, 1])/1056 - (8419*M[C, 9])/3264 - 
   (220155*M[C, 10])/11968 - (52247*M[C, 11])/35904 - (5227*M[C, 12])/704 - 
   (41953*M[C, 14])/3264 - (472025*M[C, 16])/35904 + (128233*M[C, 19])/8976 - 
   (489409*M[C, 21])/35904 + (106309*M[C, 23])/8976 - 
   (70603*M[C, 25])/17952 + (3317*M[C, 29])/1632 - (180701*M[C, 31])/11968 + 
   (726527*M[C, 33])/35904 + (74493*M[C, 34])/5984 - (304*M[C, 35])/51 + 
   (57293*M[C, 36])/5984 - (70603*M[C, 38])/17952 + (10661*M[C, 39])/561 - 
   (2837*M[C, 51])/561 - (2327*M[C, 52])/2244 - (55919*M[E, 1])/8415 + 
   (7648163*M[E, 2])/538560 + (783781*M[E, 3])/53856 + 
   (8695069*M[E, 4])/89760 - (130457*M[E, 5])/16830 - 
   (189869*M[E, 7])/48960 + (113257*M[E, 8])/107712 - 
   (9899513*M[E, 9])/359040 + (19552*M[E, 10])/2805 - 
   (19628657*M[E, 11])/179520 - (9019697*M[E, 12])/538560 + 
   (259073*M[E, 14])/31680 + (12197*M[E, 15])/16830 - 
   (352849*M[E, 16])/269280 - (6239*M[E, 17])/990 - (8006*M[E, 18])/2805 - 
   (6331*M[E, 19])/2720 + (13738297*M[E, 20])/1615680 - 
   (23224*M[E, 21])/8415 - (12953*M[E, 22])/2805 + (11633*M[E, 23])/2805 + 
   (10103*M[E, 24])/1683 + (12406*M[E, 25])/2805 - (14837*M[E, 26])/2805 + 
   (601361*M[E, 27])/269280 + (6331*M[E, 28])/1360 + (23266*M[E, 29])/2805 + 
   (12197*M[E, 30])/8415 + (359087*M[E, 32])/179520 - 
   (238864*M[E, 36])/8415 - (2191*M[F, 4])/561 - (4345*M[F, 11])/102 + 
   (718*M[F, 14])/561 + (2234*M[F, 17])/561 + (9344*M[F, 18])/561 + 
   (278*M[F, 19])/561 + (218*M[F, 20])/33 + (5611*M[F, 27])/1122 + 
   (15265*M[F, 30])/1122 - (4793*M[F, 31])/1122 + (145*M[F, 33])/22 - 
   (7235*M[F, 35])/1122 - (470*M[F, 44])/561 + (3401*M[F, 47])/561 - 
   (845*M[F, 48])/187 - (64*M[F, 55])/33 - (845*M[F, 56])/187 - 
   (25*M[G, 16])/17 + (65*M[G, 19])/34 - (24*M[G, 20])/17 - (8*M[G, 21])/17 + 
   (95*M[G, 27])/51 - (8*M[G, 29])/17 - (6*M[G, 37])/17 + (55*M[G, 39])/102 - 
   (10*M[G, 41])/17 - (95*M[G, 42])/51 - (176*M[G, 48])/51 + 
   (5*M[G, 54])/51 + (15*M[G, 58])/34 + (245*M[G, 60])/102 - 
   (16*M[G, 62])/17 + (67*M[G, 64])/102 - (29*M[G, 65])/34 - 
   (65*M[G, 68])/17 - (5*M[G, 69])/17 + (8*M[G, 70])/17, 
 M[I, 68] -> (3367394719*M[A, 1])/25850880 - (1674374113*M[A, 2])/8616960 - 
   (25945347*M[A, 3])/95744 + (441127267*M[A, 4])/4308480 - 
   (2050684051*M[A, 5])/17233920 + (1123063343*M[A, 6])/8616960 - 
   (2116782181*M[A, 7])/6462720 - (1845739*M[A, 8])/47872 - 
   (54049697*M[A, 9])/1520640 - (321901517*M[A, 10])/4308480 - 
   (572518147*M[A, 11])/25850880 + (298117145*M[A, 12])/2585088 + 
   (2215049041*M[A, 13])/8616960 + (5814437*M[A, 14])/574464 - 
   (411701773*M[A, 15])/3231360 + (21850097*M[A, 16])/478720 - 
   (24610153*M[A, 18])/1723392 + (155259961*M[A, 20])/3231360 - 
   (155259961*M[A, 21])/3231360 - (846587153*M[A, 24])/25850880 - 
   (846587153*M[A, 25])/25850880 - (909194521*M[A, 26])/155105280 - 
   (7073*M[B, 1])/816 - (8289967*M[B, 3])/287232 + (4590163*M[B, 5])/574464 + 
   (2868*M[B, 6])/187 - (670195*M[B, 8])/287232 + (170105*M[B, 9])/26112 - 
   (13464467*M[B, 10])/1723392 - (12967021*M[B, 11])/1723392 + 
   (170105*M[B, 15])/26112 - (28554629*M[B, 16])/287232 - 
   (13341737*M[B, 17])/287232 - (155491*M[B, 20])/50688 + 
   (155491*M[B, 21])/50688 + (155491*M[B, 26])/50688 - 
   (23081045*M[B, 27])/861696 + (699361*M[B, 28])/47872 - 
   (155491*M[B, 29])/16896 - (2681*M[B, 30])/561 + (2307*M[B, 33])/374 - 
   (2681*M[B, 37])/374 - (597397*M[C, 1])/8448 - (104705*M[C, 9])/26112 - 
   (3142665*M[C, 10])/95744 - (1800541*M[C, 11])/287232 - 
   (74697*M[C, 12])/5632 - (590315*M[C, 14])/26112 - 
   (6729715*M[C, 16])/287232 + (1991483*M[C, 19])/71808 - 
   (6153131*M[C, 21])/287232 + (1551815*M[C, 23])/71808 - 
   (1053185*M[C, 25])/143616 + (41719*M[C, 29])/13056 - 
   (2574399*M[C, 31])/95744 + (10741381*M[C, 33])/287232 + 
   (1067999*M[C, 34])/47872 - (7087*M[C, 35])/816 + (850367*M[C, 36])/47872 - 
   (1053185*M[C, 38])/143616 + (594919*M[C, 39])/17952 - 
   (5459*M[C, 51])/561 - (15053*M[C, 52])/8976 - (172147*M[E, 1])/16830 + 
   (99672163*M[E, 2])/12925440 + (12900053*M[E, 3])/1292544 + 
   (887997047*M[E, 4])/6462720 - (624737*M[E, 5])/67320 - 
   (5318189*M[E, 7])/1175040 + (1196963*M[E, 8])/861696 - 
   (1165664939*M[E, 9])/25850880 + (28019*M[E, 10])/3740 - 
   (750236177*M[E, 11])/4308480 - (350337617*M[E, 12])/12925440 + 
   (7219393*M[E, 14])/760320 + (18233*M[E, 15])/16830 - 
   (12731729*M[E, 16])/6462720 - (28169*M[E, 17])/3960 - 
   (219533*M[E, 18])/33660 - (1095379*M[E, 19])/587520 + 
   (104039219*M[E, 20])/12925440 - (207919*M[E, 21])/33660 - 
   (44899*M[E, 22])/5610 + (19562*M[E, 23])/2805 + (28525*M[E, 24])/2244 + 
   (323813*M[E, 25])/33660 - (24008*M[E, 26])/2805 + 
   (29207441*M[E, 27])/6462720 + (1976659*M[E, 28])/293760 + 
   (39124*M[E, 29])/2805 + (18233*M[E, 30])/8415 + 
   (16400047*M[E, 32])/4308480 - (303691*M[E, 36])/8415 - 
   (19303*M[F, 4])/2244 - (8269*M[F, 11])/102 + (27541*M[F, 14])/2244 + 
   (16037*M[F, 17])/2244 + (134773*M[F, 18])/4488 + (4193*M[F, 19])/561 + 
   (3073*M[F, 20])/264 + (10777*M[F, 27])/1122 + (26827*M[F, 30])/1122 - 
   (19807*M[F, 31])/2244 + (291*M[F, 33])/22 - (27265*M[F, 35])/2244 - 
   (3611*M[F, 44])/2244 + (6374*M[F, 47])/561 - (1535*M[F, 48])/187 - 
   (221*M[F, 55])/66 - (1535*M[F, 56])/187 - (375*M[G, 16])/34 + 
   (105*M[G, 19])/34 - (105*M[G, 20])/34 - (35*M[G, 21])/34 + 
   (113*M[G, 27])/204 - (35*M[G, 29])/34 + (6*M[G, 37])/17 + 
   (383*M[G, 39])/204 - (24*M[G, 41])/17 - (194*M[G, 42])/51 - 
   (368*M[G, 48])/51 - (73*M[G, 54])/51 - (47*M[G, 58])/68 + 
   (853*M[G, 60])/204 - (35*M[G, 62])/17 + (155*M[G, 64])/204 - 
   (39*M[G, 65])/34 - (105*M[G, 68])/17 - (12*M[G, 69])/17 + 
   (35*M[G, 70])/34 + M[H, 68], M[I, 70] -> (-39845119*M[A, 1])/718080 - 
   (48776543*M[A, 2])/239360 - (35305279*M[A, 3])/71808 + 
   (92931511*M[A, 4])/359040 - (449631943*M[A, 5])/1436160 + 
   (229660579*M[A, 6])/718080 - (456203113*M[A, 7])/538560 - 
   (3286973*M[A, 8])/107712 - (7470383*M[A, 9])/42240 - 
   (83342641*M[A, 10])/359040 - (28084957*M[A, 11])/718080 + 
   (368283793*M[A, 12])/1077120 + (452002973*M[A, 13])/718080 + 
   (7755379*M[A, 14])/143616 - (81350479*M[A, 15])/269280 + 
   (107729927*M[A, 16])/1077120 + (442427*M[A, 18])/143616 + 
   (31126613*M[A, 20])/269280 - (31126613*M[A, 21])/269280 - 
   (181107229*M[A, 24])/2154240 - (181107229*M[A, 25])/2154240 - 
   (220814117*M[A, 26])/12925440 - (523*M[B, 1])/136 - 
   (10189423*M[B, 3])/119680 - (24041*M[B, 5])/47872 + (7805*M[B, 6])/374 - 
   (165079*M[B, 8])/23936 + (28197*M[B, 9])/2176 - 
   (1347319*M[B, 10])/143616 - (1649801*M[B, 11])/143616 + 
   (28197*M[B, 15])/2176 - (25268773*M[B, 16])/119680 - 
   (11858969*M[B, 17])/119680 - (27527*M[B, 20])/4224 + 
   (27527*M[B, 21])/4224 + (27527*M[B, 26])/4224 - (3962257*M[B, 27])/71808 + 
   (376103*M[B, 28])/11968 - (27527*M[B, 29])/1408 - (3599*M[B, 30])/374 + 
   (6309*M[B, 33])/748 - (10797*M[B, 37])/748 - (106449*M[C, 1])/704 - 
   (15517*M[C, 9])/2176 - (1681455*M[C, 10])/23936 - 
   (277689*M[C, 11])/23936 - (40591*M[C, 12])/1408 - (101391*M[C, 14])/2176 - 
   (1163511*M[C, 16])/23936 + (353343*M[C, 19])/5984 - 
   (1145039*M[C, 21])/23936 + (278299*M[C, 23])/5984 - 
   (182357*M[C, 25])/11968 + (7019*M[C, 29])/1088 - 
   (1384473*M[C, 31])/23936 + (1912689*M[C, 33])/23936 + 
   (556617*M[C, 34])/11968 - (597*M[C, 35])/34 + (452361*M[C, 36])/11968 - 
   (182357*M[C, 38])/11968 + (51829*M[C, 39])/748 - (30693*M[C, 51])/1496 - 
   (9099*M[C, 52])/2992 - (45269*M[E, 1])/1870 - (79195993*M[E, 2])/1077120 - 
   (10954703*M[E, 3])/107712 + (276788971*M[E, 4])/538560 - 
   (52601*M[E, 5])/1870 - (441961*M[E, 7])/97920 - (2183993*M[E, 8])/71808 - 
   (164531599*M[E, 9])/2154240 + (48091*M[E, 10])/1870 - 
   (32273369*M[E, 11])/71808 - (84125533*M[E, 12])/1077120 + 
   (2684237*M[E, 14])/63360 + (4821*M[E, 15])/1870 - 
   (14094301*M[E, 16])/538560 - (2527*M[E, 17])/110 - (27133*M[E, 18])/1870 - 
   (1131671*M[E, 19])/48960 + (23455517*M[E, 20])/359040 - 
   (25709*M[E, 21])/1870 - (16737*M[E, 22])/935 + (14592*M[E, 23])/935 + 
   (10017*M[E, 24])/374 + (37693*M[E, 25])/1870 - (18753*M[E, 26])/935 + 
   (16885309*M[E, 27])/538560 + (1351991*M[E, 28])/24480 + 
   (29184*M[E, 29])/935 + (4821*M[E, 30])/935 - (9708637*M[E, 32])/359040 - 
   (198289*M[E, 36])/1870 - (22603*M[F, 4])/1870 - (2879*M[F, 11])/17 + 
   (729*M[F, 14])/187 + (5535*M[F, 17])/374 + (46099*M[F, 18])/748 + 
   (201*M[F, 19])/187 + (927*M[F, 20])/44 + (7437*M[F, 27])/374 + 
   (9618*M[F, 30])/187 - (6333*M[F, 31])/374 + (567*M[F, 33])/22 - 
   (4800*M[F, 35])/187 - (1281*M[F, 44])/374 + (4479*M[F, 47])/187 - 
   (3195*M[F, 48])/187 - (75*M[F, 55])/11 - (3195*M[F, 56])/187 - 
   (90*M[G, 16])/17 + (117*M[G, 19])/17 - (117*M[G, 20])/17 - 
   (39*M[G, 21])/17 + (12*M[G, 27])/17 - (39*M[G, 29])/17 + 
   (26*M[G, 37])/17 + (33*M[G, 39])/17 - (36*M[G, 41])/17 - 
   (114*M[G, 42])/17 - (252*M[G, 48])/17 + (6*M[G, 54])/17 + 
   (27*M[G, 58])/17 + (147*M[G, 60])/17 - (78*M[G, 62])/17 + 
   (30*M[G, 64])/17 - (42*M[G, 65])/17 - (234*M[G, 68])/17 - 
   (18*M[G, 69])/17 + (39*M[G, 70])/17 - M[H, 65] + 3*M[H, 68], 
 M[I, 67] -> (41883013*M[A, 1])/1436160 - (415952659*M[A, 2])/4308480 - 
   (75414401*M[A, 3])/430848 + (58055827*M[A, 4])/718080 - 
   (864736393*M[A, 5])/8616960 + (448021309*M[A, 6])/4308480 - 
   (899494063*M[A, 7])/3231360 - (10921883*M[A, 8])/646272 - 
   (34079731*M[A, 9])/760320 - (152826151*M[A, 10])/2154240 - 
   (202861081*M[A, 11])/12925440 + (128758891*M[A, 12])/1292544 + 
   (887731523*M[A, 13])/4308480 + (14479453*M[A, 14])/861696 - 
   (159773099*M[A, 15])/1615680 + (213935617*M[A, 16])/6462720 - 
   (542891*M[A, 18])/861696 + (61574603*M[A, 20])/1615680 - 
   (61574603*M[A, 21])/1615680 - (350045059*M[A, 24])/12925440 - 
   (350045059*M[A, 25])/12925440 - (410135003*M[A, 26])/77552640 - 
   (311*M[B, 1])/68 - (1388223*M[B, 3])/47872 + (331107*M[B, 5])/95744 + 
   (4721*M[B, 6])/374 - (56259*M[B, 8])/47872 + (17897*M[B, 9])/4352 - 
   (1855715*M[B, 10])/287232 - (1770013*M[B, 11])/287232 + 
   (17897*M[B, 15])/4352 - (3519605*M[B, 16])/47872 - 
   (1661369*M[B, 17])/47872 - (18355*M[B, 20])/8448 + (18355*M[B, 21])/8448 + 
   (18355*M[B, 26])/8448 - (2585093*M[B, 27])/143616 + 
   (233843*M[B, 28])/23936 - (18355*M[B, 29])/2816 - (1449*M[B, 30])/374 + 
   (3599*M[B, 33])/748 - (4347*M[B, 37])/748 - (68293*M[C, 1])/1408 - 
   (11665*M[C, 9])/4352 - (1106571*M[C, 10])/47872 - 
   (269837*M[C, 11])/47872 - (26507*M[C, 12])/2816 - (67067*M[C, 14])/4352 - 
   (777731*M[C, 16])/47872 + (233131*M[C, 19])/11968 - 
   (676155*M[C, 21])/47872 + (177367*M[C, 23])/11968 - 
   (125249*M[C, 25])/23936 + (5127*M[C, 29])/2176 - (905965*M[C, 31])/47872 + 
   (1247637*M[C, 33])/47872 + (372013*M[C, 34])/23936 - (813*M[C, 35])/136 + 
   (296525*M[C, 36])/23936 - (125249*M[C, 38])/23936 + 
   (68669*M[C, 39])/2992 - (10231*M[C, 51])/1496 - (3033*M[C, 52])/2992 - 
   (45269*M[E, 1])/5610 - (297511*M[E, 2])/6462720 - 
   (1403921*M[E, 3])/646272 + (489413941*M[E, 4])/3231360 - 
   (52601*M[E, 5])/5610 - (2509207*M[E, 7])/587520 - (165167*M[E, 8])/47872 - 
   (418130737*M[E, 9])/12925440 + (48091*M[E, 10])/5610 - 
   (320258371*M[E, 11])/2154240 - (155040451*M[E, 12])/6462720 + 
   (4971539*M[E, 14])/380160 + (1607*M[E, 15])/1870 - 
   (13541827*M[E, 16])/3231360 - (2527*M[E, 17])/330 - 
   (83269*M[E, 18])/16830 - (964457*M[E, 19])/293760 + 
   (10754753*M[E, 20])/718080 - (9193*M[E, 21])/1870 - (5579*M[E, 22])/935 + 
   (4864*M[E, 23])/935 + (30425*M[E, 24])/3366 + (114949*M[E, 25])/16830 - 
   (6251*M[E, 26])/935 + (20200963*M[E, 27])/3231360 + 
   (1405097*M[E, 28])/146880 + (9728*M[E, 29])/935 + (1607*M[E, 30])/935 - 
   (4770499*M[E, 32])/2154240 - (198289*M[E, 36])/5610 - (822*M[F, 4])/187 - 
   (954*M[F, 11])/17 + (243*M[F, 14])/187 + (1845*M[F, 17])/374 + 
   (7839*M[F, 18])/374 + (67*M[F, 19])/187 + (171*M[F, 20])/22 + 
   (2479*M[F, 27])/374 + (3206*M[F, 30])/187 - (2111*M[F, 31])/374 + 
   (189*M[F, 33])/22 - (1600*M[F, 35])/187 - (427*M[F, 44])/374 + 
   (1493*M[F, 47])/187 - (1065*M[F, 48])/187 - (25*M[F, 55])/11 - 
   (1065*M[F, 56])/187 - (30*M[G, 16])/17 + (39*M[G, 19])/17 - 
   (39*M[G, 20])/17 - (13*M[G, 21])/17 + (4*M[G, 27])/17 - (13*M[G, 29])/17 + 
   (3*M[G, 37])/17 + (11*M[G, 39])/17 - (12*M[G, 41])/17 - (38*M[G, 42])/17 - 
   (84*M[G, 48])/17 + (2*M[G, 54])/17 + (9*M[G, 58])/17 + (49*M[G, 60])/17 - 
   (26*M[G, 62])/17 + (10*M[G, 64])/17 - (14*M[G, 65])/17 - 
   (78*M[G, 68])/17 - (6*M[G, 69])/17 + (13*M[G, 70])/17 + M[H, 68]}


==> anc/FamilyDefinition.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{Subscript[p, 5]^2, (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 5])^2, 
  Subscript[p, 6]^2, (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 6])^2, 
  Subscript[p, 7]^2, (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 7])^2, 
  (Subscript[p, 1] + Subscript[p, 5])^2, (Subscript[p, 5] - Subscript[p, 6])^
   2, (Subscript[p, 6] - Subscript[p, 7])^2, 
  (Subscript[p, 3] - Subscript[p, 7])^2, (Subscript[p, 3] - Subscript[p, 5])^
   2, (Subscript[p, 1] + Subscript[p, 6])^2, 
  (Subscript[p, 3] - Subscript[p, 6])^2, (Subscript[p, 1] + Subscript[p, 7])^
   2, (Subscript[p, 5] - Subscript[p, 7])^2}, 
 {Subscript[p, 5]^2, (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 5])^2, 
  Subscript[p, 6]^2, (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 6])^2, 
  Subscript[p, 7]^2, (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 3] + 
    Subscript[p, 6] - Subscript[p, 7])^2, (Subscript[p, 1] + Subscript[p, 5])^
   2, (Subscript[p, 5] - Subscript[p, 6])^2, 
  (Subscript[p, 6] - Subscript[p, 7])^2, (Subscript[p, 3] - Subscript[p, 7])^
   2, (Subscript[p, 3] - Subscript[p, 5])^2, 
  (Subscript[p, 1] + Subscript[p, 6])^2, (Subscript[p, 3] - Subscript[p, 6])^
   2, (Subscript[p, 1] + Subscript[p, 7])^2, 
  (Subscript[p, 5] - Subscript[p, 7])^2}, {Subscript[p, 5]^2, 
  (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 5])^2, 
  (Subscript[p, 5] + Subscript[p, 7])^2, 
  (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 5] + Subscript[p, 6])^2, 
  (Subscript[p, 5] + Subscript[p, 6] + Subscript[p, 7])^2, 
  (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 5] + Subscript[p, 6] + 
    Subscript[p, 7])^2, Subscript[p, 7]^2, Subscript[p, 6]^2, 
  (Subscript[p, 1] + Subscript[p, 5])^2, 
  (-Subscript[p, 3] + Subscript[p, 5] + Subscript[p, 6] + Subscript[p, 7])^2, 
  (Subscript[p, 5] + Subscript[p, 6])^2, (Subscript[p, 1] + Subscript[p, 7])^
   2, (Subscript[p, 1] + Subscript[p, 6])^2, 
  (Subscript[p, 3] + Subscript[p, 5])^2, (Subscript[p, 3] + Subscript[p, 7])^
   2}, {Subscript[p, 5]^2, (Subscript[p, 2] - Subscript[p, 5] + 
    Subscript[p, 6])^2, Subscript[p, 6]^2, 
  (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 6])^2, Subscript[p, 7]^2, 
  (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 3] + Subscript[p, 6] - 
    Subscript[p, 7])^2, (Subscript[p, 1] + Subscript[p, 5])^2, 
  (Subscript[p, 5] - Subscript[p, 6])^2, (Subscript[p, 6] - Subscript[p, 7])^
   2, (Subscript[p, 3] - Subscript[p, 7])^2, 
  (Subscript[p, 5] - Subscript[p, 7])^2, (Subscript[p, 1] + Subscript[p, 7])^
   2, (Subscript[p, 1] + Subscript[p, 6])^2, 
  (Subscript[p, 3] + Subscript[p, 5])^2, (Subscript[p, 3] + Subscript[p, 6])^
   2}, {(Subscript[p, 5] - Subscript[p, 7])^2, 
  (Subscript[p, 1] + Subscript[p, 5])^2, 
  (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 5])^2, 
  (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 6])^2, 
  (Subscript[p, 3] - Subscript[p, 6])^2, (Subscript[p, 6] - Subscript[p, 7])^
   2, (Subscript[p, 5] - Subscript[p, 6])^2, Subscript[p, 7]^2, 
  (Subscript[p, 1] + Subscript[p, 7])^2, (Subscript[p, 3] - Subscript[p, 7])^
   2, (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 7])^2, 
  (Subscript[p, 1] + Subscript[p, 6])^2, (Subscript[p, 3] - Subscript[p, 5])^
   2, Subscript[p, 5]^2, Subscript[p, 6]^2}, 
 {(Subscript[p, 5] - Subscript[p, 7])^2, (Subscript[p, 1] + Subscript[p, 5])^
   2, (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 5])^2, 
  (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 6])^2, 
  (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 3] + Subscript[p, 6] - 
    Subscript[p, 7])^2, (Subscript[p, 6] - Subscript[p, 7])^2, 
  (Subscript[p, 5] - Subscript[p, 6])^2, Subscript[p, 7]^2, 
  (Subscript[p, 1] + Subscript[p, 7])^2, (Subscript[p, 3] - Subscript[p, 7])^
   2, (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 7])^2, 
  (Subscript[p, 1] + Subscript[p, 6])^2, (Subscript[p, 3] - Subscript[p, 5])^
   2, Subscript[p, 5]^2, Subscript[p, 6]^2}, 
 {(Subscript[p, 5] - Subscript[p, 7])^2, (Subscript[p, 1] + Subscript[p, 5])^
   2, (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 5])^2, 
  (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 3] + Subscript[p, 5] - 
    Subscript[p, 6])^2, (Subscript[p, 3] - Subscript[p, 6])^2, 
  (Subscript[p, 6] - Subscript[p, 7])^2, (Subscript[p, 5] - Subscript[p, 6])^
   2, Subscript[p, 7]^2, (Subscript[p, 1] + Subscript[p, 7])^2, 
  (Subscript[p, 3] - Subscript[p, 7])^2, 
  (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 7])^2, 
  (Subscript[p, 1] + Subscript[p, 6])^2, (Subscript[p, 3] - Subscript[p, 5])^
   2, Subscript[p, 5]^2, Subscript[p, 6]^2}, 
 {Subscript[p, 5]^2, (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 5] + 
    Subscript[p, 7])^2, (Subscript[p, 5] - Subscript[p, 6])^2, 
  (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 5] - Subscript[p, 6] + 
    Subscript[p, 7])^2, (Subscript[p, 2] + Subscript[p, 5])^2, 
  (Subscript[p, 2] + Subscript[p, 5] + Subscript[p, 7])^2, 
  (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 3] + Subscript[p, 5] - 
    Subscript[p, 6])^2, (Subscript[p, 1] + Subscript[p, 2] + 
    Subscript[p, 3] + Subscript[p, 5] - Subscript[p, 6] + Subscript[p, 7])^2, 
  Subscript[p, 6]^2, Subscript[p, 7]^2, -2*Subscript[p, 5]*Subscript[p, 7], 
  -2*Subscript[p, 2]*Subscript[p, 6], -2*Subscript[p, 1]*Subscript[p, 6], 
  -2*Subscript[p, 1]*Subscript[p, 7], -2*Subscript[p, 3]*Subscript[p, 5]}, 
 {(Subscript[p, 5] - Subscript[p, 7])^2, (Subscript[p, 1] + Subscript[p, 5])^
   2, (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 5])^2, 
  (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 6])^2, 
  (Subscript[p, 3] - Subscript[p, 6])^2, (Subscript[p, 6] - Subscript[p, 7])^
   2, (Subscript[p, 5] - Subscript[p, 6])^2, Subscript[p, 7]^2, 
  (Subscript[p, 1] + Subscript[p, 7])^2, 
  (Subscript[p, 3] - Subscript[p, 6] + Subscript[p, 7])^2, 
  (Subscript[p, 1] + Subscript[p, 2] + Subscript[p, 7])^2, 
  (Subscript[p, 1] + Subscript[p, 6])^2, (Subscript[p, 3] - Subscript[p, 5])^
   2, Subscript[p, 5]^2, Subscript[p, 6]^2}}


==> anc/README.txt <==
This file contains a description of the ancillary files.



FamilyDefinition.m
------
The file contains a 9 x 15 dimensional array.
Each entry defines one denominator factor as introduced in eq. 7.1. of the article.
L^th line and j^th column define the factor D_{L,i}.
The 9 lines correspond in the same sequence to the 9 families {A,B,C,D,E,F,G,H,I}.
The 15 columns correspond to the fifteen denominators required to define each family.



Basis.m  
-------
The file contains the definition of our master integrals for the families in the form of a Mathematica readable array.
The entry of the L^th row and I^th column represent the I^th master integral of family L: M[L,I].
(L in {A,B,C,D,E,F,G,H,I})
For details see section 7 even the article.



dLogs.m  
-------
The Mathematica readable file contains an array of nine square matrices describing the differential equations of our canonical master integrals in each family, eq. 7.4.
The L^th entry in the array corresponds to family L  (L in {A,B,C,D,E,F,G,H,I}).


Boundaries.m
-------
This file contains the boundary data for the solutions to the systems of differential equations in Mathematica readable form. 
The information is stored as an array of nine vectors. 
Each vector corresponds to the boundary data for the vector of master integrals in family L as x->0 (L in {A,B,C,D,E,F,G,H,I}).



CanSols.m 
-------
The Mathematica readable file defines a Mathematica function to compute the solutions for the canonical master integrals defined in Basis.m in terms of a Laurent series in the dimensional regulator in terms of harmonic poly logarithms. 
Executing the function
GetMasterIntegrals[L,n]
Will compute a vector of the solution for the master integrals in family L up to n-th order in the Laurent expansion in the dimensional regulator  (L in {A,B,C,D,E,F,G,H,I}).
The I-th entry in the solution vector corresponds to master integral M[L,I] as defined in Basis.m



CanonicalRelations.m
-------
Some master integrals appearing in family L may also appear in family K (L,K in {A,B,C,D,E,F,G,H,I}).
To remove such redundancies we provide the explicit relations in this file.
It contains a Mathematica readable list of replacement rules. 



DlogIntegrands.m
-------
This file contains the definition all dlog integrands as discussed in section 6.1 and listed in Table 2 in the article.



DlogIntegrandsReduced.m
-------
This file contains the dlog integrands defined in "DlogIntegrands.m" reduced to the basis integrals defined in "Basis.m". 
In the Mathematica readable array, the L^th row and I^th column corresponds to dlog integrand
DLI[L,I] (as defined in "DlogIntegrands.m") expressed in terms master integrals M[L,_] (L in {A,B,C,D,E,F,G,H,I}).
All entries are tacitly normalized with a factor "ep^6".



DlogsIRordered.m
-------
This file contains the dlog integrands ordered due to its infrared properties. 
IR[L,P] is a list of integrands in family L that is at most of order O(eps^(-P)).
For details see section 6.2 and Table 3 of the article.







